Human vs Machine Mathematical Difficulty on Project Euler: An Experimental Analysis

We study how the effort and success probability of frontier AI systems scale with human difficulty on problems from Project Euler, an online platform of computational mathematics problems. Our dataset, from the MathArena benchmark, consists of 3840 attempts across 50 problems and 26 model configurations, with problem difficulty measured by the site's public human solve times. Motivated by a proposal of Timothy Gowers, we test a power-law relation $t_{\text{machine}} = a \cdot t_{\text{human}}^b$ between generated-token cost per successful answer and human time, and find $b < 1$ for 20 of the 25 models with usable fits, including the strongest base models; this operationalization therefore does not support an earlier prediction that machines scale worse than humans with difficulty. We also investigate whether success probability on the tested problems can be modeled by a simple exponential decay $p_{\text{success}} = e^{c t_{\text{human}}}$, predicting a linear relation between $\log p_{\text{success}}$ and $t_{\text{human}}$. Using a binning approach for data aggregation we find moderate empirical support (median bin-level $R^2 = 0.92$ across the 22 best-covered configurations) for this model. Following METR, we also fit logistic success curves and extract 50\% task-length horizons $h_{50}$; the strongest configurations in our 20 April 2026 snapshot reach roughly $2.5$--$4.3$ hours on our fastest-five human baseline, with a log-linear fit through the state-of-the-art frontier giving a descriptive doubling time of about $75$~days for the SOTA $h_{50}$.

==> anc/README.md <==
# Analysis code (arXiv ancillary files)

**Data & results availability.** The raw inputs are *not* included: `euler_upload.jsonl` (MathArena Project Euler evaluation export) and `fastest_solvers_943_992.csv` (a scrape of the public Project Euler leaderboards). We do not hold redistribution rights for either. Derived per-problem files and the aggregate result tables are likewise omitted. These scripts are provided for methodological transparency and will not run end-to-end without the raw inputs; the reported numbers can be read directly from the tables and figures in the paper.

---

# Analysis Folder

This folder is a self-contained copy of the Project Euler revision analysis.

## Inputs

- `euler_upload.jsonl` — full, non-curated MathArena Project Euler export as of
  2026-04-20. One JSON object per attempt. Key fields:
  - `source` — string identifying the problem (contains `eulerNNN` where `NNN`
    is the Project Euler problem number)
  - `model_name` — human-readable model configuration label
  - `model_config` — provider/slug style identifier, disambiguates scaffolds
    that share a base model
  - `correct` — boolean, whether the submitted numeric answer matched the
    published answer on Project Euler
  - `output_tokens` — provider-reported count of generated tokens for the
    attempt, taken to include both visible output and any internal reasoning
    tokens
  - `input_tokens`, `cost` — prompt length and dollar cost as reported by the
    provider; not used by the headline analyses but present in the data
- `fastest_solvers_943_992.csv` — scrape of the top-100 fastest solvers per
  problem from the public Project Euler leaderboards. Key columns:
  - `problem_number` — 943-992
  - `username` — Project Euler display name
  - `time_to_solve_seconds` — elapsed seconds between problem publication and
    the user's first correct submission, as published by Project Euler

## Main scripts

- `run_fastest_five_analysis.py` — Hypothesis T power-law fits and the METR
  horizon summary. Defines the headline `load_upload_attempts` and
  `compute_t_human_fastest_five` helpers used elsewhere.
- `run_fastest_five_hyp2.py` — Hypothesis P (six-bin exponential) fits used
  in Appendix A.
- `plot_metr_upload_analysis.py` — release-date plots and model metadata
  (release dates, provider colours, agent-scaffold exclusion lists).
- `compute_metr_time_horizons.py` — shared `fit_metr_horizon` and
  `compute_t_human_from_fastest_solvers` helpers.
- `auxiliary_calculations.py` — token-cost statistics, top-$k$ baseline
  sensitivity, and 1000-iteration bootstrap of METR horizons.
- `export_revision_assets.py` — paper-facing entrypoint that regenerates all
  tables and figures into `../figures/` and `../tables/`.

## Recommended entrypoint

```bash
python3 -m pip install -r requirements.txt  # numpy, pandas, scipy, matplotlib
python3 export_revision_assets.py
```

That command regenerates the fastest-five analyses locally and writes the
paper-facing outputs into the parent repository:
- `../figures/`
- `../tables/`

## Model-release-date provenance

Release dates used in the time-horizon plots are hard-coded in
`plot_metr_upload_analysis.py` (`MODEL_RELEASE_DATES`). Each date is the
public announcement or API-availability date for the listed base model; for
agentic wrappers we plot the release date of the underlying base model. The
values were verified against the canonical sources below (all accessed
2026-04-21):

| Model                     | Date       | Source                                           |
|---------------------------|------------|--------------------------------------------------|
| Gemini 2.5 Pro            | 2025-03-25 | Google DeepMind blog / Gemini release notes      |
| o4-mini (high)            | 2025-04-16 | OpenAI o4-mini announcement                      |
| Grok 4 / Grok 4 Fast      | 2025-07-09 | xAI Grok 4 launch                                |
| GPT-5 (high)              | 2025-08-07 | OpenAI GPT-5 announcement                        |
| Kimi K2 Thinking          | 2025-11-06 | Moonshot Kimi K2 Thinking release                |
| GPT-5.1 (high)            | 2025-11-13 | OpenAI GPT-5.1 announcement                      |
| Gemini 3 Pro (preview)    | 2025-11-18 | Google Gemini 3 Pro preview rollout              |
| Grok 4.1 Fast (Reasoning) | 2025-11-19 | xAI Grok 4.1 Fast announcement                   |
| DeepSeek-v3.2 (Think)     | 2025-12-01 | DeepSeek v3.2 release notes                      |
| GPT-5.2 (high)            | 2025-12-11 | OpenAI GPT-5.2 announcement                      |
| Gemini 3 Flash            | 2025-12-17 | Google Gemini 3 Flash rollout                    |
| Kimi K2.5 (Think)         | 2026-01-27 | Moonshot Kimi K2.5 release                       |
| Claude Opus 4.6 (High)    | 2026-02-05 | Anthropic Claude Opus 4.6 release                |
| Gemini 3.1 Pro Preview    | 2026-02-19 | Google Gemini 3.1 Pro preview rollout            |
| GPT-5.4 (xhigh)           | 2026-03-05 | OpenAI GPT-5.4 announcement                      |
| GLM 5.1                   | 2026-04-07 | Z.ai/GLM 5.1 release                             |

## Human-time convention

For each problem, `t_human` is the geometric mean of the 5 fastest recorded
human solve times from the scrape of Problems 943-992.

## Notes

- The copied scripts use paths relative to this folder, so the revision
  repository can be audited independently of the parent working directory.
- METR-style plots exclude `GPT-5-Pro (Aug. Solver)` (7 attempts only) from
  all fits, and additionally drop the near-duplicate agentic scaffolds on
  2025-07-09 and 2025-08-07 from the release-date interval plot and the main
  METR table (see `RELEASE_INTERVAL_EXCLUDE_MODELS`).
- Both Grok 4 and Grok 4 Fast share the 2025-07-09 release date but are
  distinct base models; both appear in the main METR table.


==> anc/auxiliary_calculations.py <==
#!/usr/bin/env python3
"""
Auxiliary validation statistics for the Project Euler write-up.

This script produces supporting numbers that are referenced in the paper but
are not part of the main Hypothesis T / METR figures and tables. It is
deliberately self-contained: run it from this folder and it will regenerate
all outputs into ``t_human_fastest_five/auxiliary/``.

Outputs
-------

1. ``token_stats_by_model.csv``
   Per-model token distribution on successful and unsuccessful attempts. Used
   to justify why the paper defines $t_{\\text{machine}}$ as total generated
   tokens divided by number of successes, rather than as the mean over
   successful attempts only: failures use systematically more tokens than
   successes, and so the "mean over successful attempts" metric would reward
   high-variance guessing strategies.

1b. ``token_stats_overall.csv``
   Dataset-wide token summary across all attempts, including the median token
   count on successful and unsuccessful attempts and their ratio.

2. ``t_machine_metric_comparison.csv``
   Per-model Hypothesis T power-law fits under both definitions of
   $t_{\\text{machine}}$:
   - "cost_per_success"  = total tokens (all attempts) / number of successes
                           (this is the definition used in the paper)
   - "mean_on_successful" = mean tokens over successful attempts only
   Columns include the fitted $b$ and $R^2$ under each metric.

3. ``top_k_baseline_sensitivity.csv``
   Sensitivity of Hypothesis T's exponent $b$ and METR's $h_{50}$ to the
   choice of $k$ in the top-$k$ human-time baseline. Covers the three
   best-covered base models (GPT-5.4 (xhigh), Claude Opus 4.6,
   Gemini 3.1 Pro Preview) across $k \\in \\{1, 3, 5, 10, 20, 50\\}$.

4. ``metr_horizons_bootstrap.csv``
   Bootstrap 90 % CIs for $h_{50}$ and $h_{80}$ of every included model,
   resampling problems with replacement. Complements ``metr_summary.csv``.
   No finite-value cap is imposed on the horizons; only non-finite or failed
   bootstrap fits are discarded.

5. ``hyp_t_exponents_bootstrap.csv``
   Bootstrap 90 % CIs for Hypothesis T's power-law exponent $b$ of every model
   with a usable fit, resampling included model-problem cells with replacement.

6. ``hyp_t_threshold_sensitivity.csv``
   Sensitivity of Hypothesis T's exponent $b$ to the per-cell success-rate
   filter threshold. Covers the three best-covered base models across
   thresholds in $\\{0.0, 0.25, 0.50, 0.75\\}$.

The script also prints a short human-readable summary to stdout.
"""

from __future__ import annotations

import json
import math
import os
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import numpy as np
import pandas as pd
from scipy import stats
from scipy.optimize import minimize
from scipy.special import expit, logit

INPUT_JSONL = ROOT / "euler_upload.jsonl"
FASTEST_SOLVERS_CSV = ROOT / "fastest_solvers_943_992.csv"
OUT_DIR = ROOT / "t_human_fastest_five" / "auxiliary"

PROBLEM_RANGE = range(943, 993)
MIN_SUCCESS_RATE_FOR_HYP_T = 0.5
FOCUS_MODELS = [
    "GPT-5.4 (xhigh)",
    "Claude-Opus-4.6 (High)",
    "Gemini 3.1 Pro Preview",
]
TOP_K_VALUES = [1, 3, 5, 10, 20, 50]
BOOTSTRAP_ITERATIONS = 1000
BOOTSTRAP_SEED = 20260421
EXCLUDE_METR_MODELS = {"GPT-5-Pro (Aug. Solver)"}
THRESHOLD_SENSITIVITY_VALUES = [0.0, 0.25, 0.50, 0.75]


def extract_problem_number(source: str) -> int | None:
    match = re.search(r"euler(\d+)", str(source))
    return int(match.group(1)) if match else None


def geometric_mean_positive(values) -> float:
    arr = np.asarray(list(values), dtype=float)
    arr = arr[np.isfinite(arr)]
    if len(arr) == 0:
        return float("nan")
    if np.any(arr <= 0):
        raise ValueError("Geometric mean requires strictly positive values.")
    return float(np.exp(np.mean(np.log(arr))))


def load_attempts() -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    with INPUT_JSONL.open("r", encoding="utf-8") as handle:
        for line in handle:
            if not line.strip():
                continue
            obj = json.loads(line)
            problem = extract_problem_number(obj.get("source", ""))
            if problem is None:
                continue
            rows.append(
                {
                    "problem_number": int(problem),
                    "model_name": str(obj.get("model_name")),
                    "model_config": str(obj.get("model_config")),
                    "correct": bool(obj.get("correct")),
                    "output_tokens": int(obj.get("output_tokens")),
                }
            )
    return pd.DataFrame(rows)


def load_solver_times() -> pd.DataFrame:
    df = pd.read_csv(FASTEST_SOLVERS_CSV, usecols=["problem_number", "time_to_solve_seconds"])
    df["problem_number"] = df["problem_number"].astype(int)
    df["time_to_solve_seconds"] = df["time_to_solve_seconds"].astype(float)
    df = df[
        (df["problem_number"] >= min(PROBLEM_RANGE))
        & (df["problem_number"] <= max(PROBLEM_RANGE))
    ]
    return df


def compute_t_human_top_k(solver_df: pd.DataFrame, k: int) -> pd.DataFrame:
    rows = []
    for problem in PROBLEM_RANGE:
        times = (
            solver_df[solver_df["problem_number"] == problem]["time_to_solve_seconds"]
            .sort_values(ascending=True)
            .head(k)
            .tolist()
        )
        t_sec = geometric_mean_positive(times) if times else float("nan")
        rows.append(
            {
                "problem_number": problem,
                "t_human_seconds": t_sec,
                "t_human_hours": t_sec / 3600.0 if np.isfinite(t_sec) else float("nan"),
            }
        )
    return pd.DataFrame(rows)


def compute_token_stats(attempts: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for model, sub in attempts.groupby("model_name", sort=True):
        succ = sub[sub["correct"]]["output_tokens"]
        fail = sub[~sub["correct"]]["output_tokens"]
        row = {
            "model_name": model,
            "n_attempts": int(len(sub)),
            "n_successes": int(len(succ)),
            "n_failures": int(len(fail)),
            "tokens_success_median": float(succ.median()) if len(succ) else float("nan"),
            "tokens_success_mean": float(succ.mean()) if len(succ) else float("nan"),
            "tokens_success_p90": float(succ.quantile(0.9)) if len(succ) else float("nan"),
            "tokens_failure_median": float(fail.median()) if len(fail) else float("nan"),
            "tokens_failure_mean": float(fail.mean()) if len(fail) else float("nan"),
            "tokens_failure_p90": float(fail.quantile(0.9)) if len(fail) else float("nan"),
        }
        if row["tokens_success_median"] and row["tokens_success_median"] > 0:
            row["fail_over_succ_median_ratio"] = row["tokens_failure_median"] / row["tokens_success_median"]
        else:
            row["fail_over_succ_median_ratio"] = float("nan")
        rows.append(row)
    return pd.DataFrame(rows).sort_values("n_attempts", ascending=False).reset_index(drop=True)


def compute_overall_token_stats(attempts: pd.DataFrame) -> pd.DataFrame:
    succ = attempts.loc[attempts["correct"], "output_tokens"].to_numpy(dtype=float)
    fail = attempts.loc[~attempts["correct"], "output_tokens"].to_numpy(dtype=float)
    succ_median = float(np.median(succ)) if len(succ) else float("nan")
    fail_median = float(np.median(fail)) if len(fail) else float("nan")
    return pd.DataFrame(
        [
            {
                "n_attempts": int(len(attempts)),
                "n_successes": int(len(succ)),
                "n_failures": int(len(fail)),
                "tokens_success_median": succ_median,
                "tokens_failure_median": fail_median,
                "fail_over_succ_median_ratio": (
                    fail_median / succ_median if np.isfinite(succ_median) and succ_median > 0 else float("nan")
                ),
                "tokens_success_mean": float(np.mean(succ)) if len(succ) else float("nan"),
                "tokens_failure_mean": float(np.mean(fail)) if len(fail) else float("nan"),
            }
        ]
    )


def build_per_problem_stats(attempts: pd.DataFrame, human_times: pd.DataFrame) -> pd.DataFrame:
    pp = (
        attempts.groupby(["model_name", "model_config", "problem_number"], as_index=False)
        .agg(
            n=("correct", "size"),
            k=("correct", "sum"),
            total_tokens_all=("output_tokens", "sum"),
        )
    )
    pp["success_rate"] = pp["k"] / pp["n"]
    succ_tokens = (
        attempts[attempts["correct"]]
        .groupby(["model_name", "model_config", "problem_number"], as_index=False)["output_tokens"]
        .mean()
        .rename(columns={"output_tokens": "tokens_successful_mean"})
    )
    pp = pp.merge(succ_tokens, on=["model_name", "model_config", "problem_number"], how="left")
    pp["tokens_cost_per_success"] = pp["total_tokens_all"] / pp["k"].replace({0: np.nan})
    pp = pp.merge(human_times[["problem_number", "t_human_seconds"]], on="problem_number", how="left")
    return pp


def fit_power_law(x: np.ndarray, y: np.ndarray) -> tuple[float, float, float]:
    mask = np.isfinite(x) & np.isfinite(y) & (x > 0) & (y > 0)
    x = x[mask]
    y = y[mask]
    if len(x) < 2 or np.ptp(x) == 0:
        return float("nan"), float("nan"), float("nan")
    try:
        slope, intercept, r, _, _ = stats.linregress(np.log(x), np.log(y))
    except ValueError:
        return float("nan"), float("nan"), float("nan")
    return float(np.exp(intercept)), float(slope), float(r ** 2)


def hyp_t_fit_both_metrics(pp: pd.DataFrame) -> pd.DataFrame:
    out = []
    for (model, config), sub in pp.groupby(["model_name", "model_config"], sort=True):
        sub_fit = sub[
            (sub["success_rate"] >= MIN_SUCCESS_RATE_FOR_HYP_T)
            & (sub["k"] >= 1)
            & np.isfinite(sub["t_human_seconds"])
            & np.isfinite(sub["tokens_cost_per_success"])
        ].copy()
        if len(sub_fit) < 2:
            continue
        x = sub_fit["t_human_seconds"].to_numpy()
        a_cost, b_cost, r2_cost = fit_power_law(x, sub_fit["tokens_cost_per_success"].to_numpy())
        a_mean, b_mean, r2_mean = fit_power_law(x, sub_fit["tokens_successful_mean"].to_numpy())
        out.append(
            {
                "model_name": model,
                "model_config": config,
                "n_cells": int(len(sub_fit)),
                "a_cost_per_success": a_cost,
                "b_cost_per_success": b_cost,
                "r2_cost_per_success": r2_cost,
                "a_mean_on_successful": a_mean,
                "b_mean_on_successful": b_mean,
                "r2_mean_on_successful": r2_mean,
                "b_difference": b_cost - b_mean,
            }
        )
    return pd.DataFrame(out).sort_values("b_cost_per_success").reset_index(drop=True)


def fit_metr(problem_stats: pd.DataFrame) -> tuple[float, float, float, float]:
    df = problem_stats[(problem_stats["t_human_seconds"] > 0) & np.isfinite(problem_stats["t_human_seconds"])].copy()
    if len(df) < 2:
        return float("nan"), float("nan"), float("nan"), float("nan")

    log_t = np.log(df["t_human_seconds"].to_numpy(dtype=float))
    attempts = df["n"].to_numpy(dtype=float)
    successes = df["k"].to_numpy(dtype=float)

    p_smooth = (successes + 0.5) / (attempts + 1.0)
    logits = np.log(p_smooth / (1.0 - p_smooth))
    weights = np.sqrt(attempts)
    slope_init, intercept_init = np.polyfit(log_t, logits, 1, w=weights)
    if not np.isfinite(slope_init) or slope_init >= -1e-6:
        slope_init = -1.0
    if not np.isfinite(intercept_init):
        intercept_init = -float(np.median(log_t)) * slope_init

    def neg_ll(params):
        intercept, slope = params
        eta = intercept + slope * log_t
        probs = np.clip(expit(eta), 1e-12, 1.0 - 1e-12)
        return float(-(successes * np.log(probs) + (attempts - successes) * np.log(1.0 - probs)).sum())

    res = minimize(neg_ll, [intercept_init, slope_init], method="L-BFGS-B",
                   bounds=[(None, None), (None, -1e-6)])
    if not res.success:
        return float("nan"), float("nan"), float("nan"), float("nan")
    intercept, slope = res.x
    h50_seconds = math.exp(-intercept / slope)
    h80_seconds = math.exp((logit(0.8) - intercept) / slope)
    return float(h50_seconds / 3600.0), float(h80_seconds / 3600.0), float(intercept), float(slope)


def top_k_sensitivity(attempts: pd.DataFrame, solver_df: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for k in TOP_K_VALUES:
        human_times = compute_t_human_top_k(solver_df, k)
        pp = build_per_problem_stats(attempts, human_times)
        for model in FOCUS_MODELS:
            sub = pp[pp["model_name"] == model].copy()
            sub_fit = sub[
                (sub["success_rate"] >= MIN_SUCCESS_RATE_FOR_HYP_T)
                & (sub["k"] >= 1)
                & np.isfinite(sub["t_human_seconds"])
            ].copy()
            _, b_cost, r2_cost = fit_power_law(
                sub_fit["t_human_seconds"].to_numpy(),
                sub_fit["tokens_cost_per_success"].to_numpy(),
            )
            h50, h80, _, _ = fit_metr(sub)
            rows.append(
                {
                    "model_name": model,
                    "top_k": k,
                    "b_cost_per_success": b_cost,
                    "r2_cost_per_success": r2_cost,
                    "h50_hours": h50,
                    "h80_hours": h80,
                    "n_cells_fit_hyp_t": int(len(sub_fit)),
                    "n_problems_metr": int(sub["problem_number"].nunique()),
                    "t_human_geomean_hours": float(np.exp(np.nanmean(np.log(human_times["t_human_seconds"])))) / 3600.0,
                }
            )
    return pd.DataFrame(rows)


def bootstrap_hyp_t_exponents(attempts: pd.DataFrame, human_times: pd.DataFrame,
                              n_iter: int, seed: int) -> pd.DataFrame:
    """Bootstrap 5-95% CIs for Hypothesis T's power-law exponent b.

    For each model we refit y = a x^b on the same >=50% success cells that the
    main table uses, resampling those cells with replacement. The resulting
    interval is a percentile bootstrap on the OLS-in-log-log exponent.
    """
    pp = build_per_problem_stats(attempts, human_times)
    rng = np.random.default_rng(seed)
    rows = []
    for (model, config), sub in pp.groupby(["model_name", "model_config"], sort=True):
        if model in EXCLUDE_METR_MODELS:
            continue
        sub_fit = sub[
            (sub["success_rate"] >= MIN_SUCCESS_RATE_FOR_HYP_T)
            & (sub["k"] >= 1)
            & np.isfinite(sub["t_human_seconds"])
            & np.isfinite(sub["tokens_cost_per_success"])
        ].copy()
        n = len(sub_fit)
        if n < 3:
            continue
        x = sub_fit["t_human_seconds"].to_numpy()
        y = sub_fit["tokens_cost_per_success"].to_numpy()
        a_pt, b_pt, r2_pt = fit_power_law(x, y)
        b_samples: list[float] = []
        a_samples: list[float] = []
        failed = 0
        for _ in range(n_iter):
            idx = rng.choice(n, size=n, replace=True)
            a_s, b_s, _ = fit_power_law(x[idx], y[idx])
            if np.isfinite(b_s) and np.isfinite(a_s):
                b_samples.append(b_s)
                a_samples.append(a_s)
            else:
                failed += 1
        if not b_samples:
            continue
        b_arr = np.array(b_samples)
        rows.append(
            {
                "model_name": model,
                "model_config": config,
                "n_cells_fit": int(n),
                "a_point": a_pt,
                "b_point": b_pt,
                "r2_point": r2_pt,
                "b_lo5": float(np.percentile(b_arr, 5)),
                "b_hi95": float(np.percentile(b_arr, 95)),
                "bootstrap_n": int(len(b_samples)),
                "bootstrap_failed_or_nonfinite": int(failed),
            }
        )
    return pd.DataFrame(rows).sort_values("b_point").reset_index(drop=True)


def hyp_t_threshold_sensitivity(attempts: pd.DataFrame, human_times: pd.DataFrame) -> pd.DataFrame:
    """How Hypothesis T's exponent b changes as the success-rate filter moves."""
    pp = build_per_problem_stats(attempts, human_times)
    rows = []
    for model in FOCUS_MODELS:
        sub = pp[pp["model_name"] == model].copy()
        for threshold in THRESHOLD_SENSITIVITY_VALUES:
            sub_fit = sub[
                (sub["success_rate"] >= threshold)
                & (sub["k"] >= 1)
                & np.isfinite(sub["t_human_seconds"])
                & np.isfinite(sub["tokens_cost_per_success"])
            ].copy()
            if len(sub_fit) < 2:
                rows.append(
                    {
                        "model_name": model,
                        "threshold": float(threshold),
                        "a": float("nan"),
                        "b": float("nan"),
                        "r2": float("nan"),
                        "n_cells": int(len(sub_fit)),
                    }
                )
                continue
            a, b, r2 = fit_power_law(
                sub_fit["t_human_seconds"].to_numpy(),
                sub_fit["tokens_cost_per_success"].to_numpy(),
            )
            rows.append(
                {
                    "model_name": model,
                    "threshold": float(threshold),
                    "a": a,
                    "b": b,
                    "r2": r2,
                    "n_cells": int(len(sub_fit)),
                }
            )
    return pd.DataFrame(rows)


def bootstrap_metr_horizons(attempts: pd.DataFrame, human_times: pd.DataFrame,
                            n_iter: int, seed: int) -> pd.DataFrame:
    pp = build_per_problem_stats(attempts, human_times)
    rng = np.random.default_rng(seed)
    rows = []
    for (model, config), sub in pp.groupby(["model_name", "model_config"], sort=True):
        if model in EXCLUDE_METR_MODELS:
            continue
        sub = sub[np.isfinite(sub["t_human_seconds"])].copy()
        if len(sub) < 3:
            continue
        h50_pt, h80_pt, _, _ = fit_metr(sub)
        problems = sub["problem_number"].to_numpy()
        h50_samples = []
        h80_samples = []
        failed = 0
        for _ in range(n_iter):
            idx = rng.choice(len(problems), size=len(problems), replace=True)
            resampled = sub.iloc[idx]
            try:
                h50, h80, _, _ = fit_metr(resampled)
            except Exception:
                failed += 1
                continue
            if not (np.isfinite(h50) and np.isfinite(h80)):
                failed += 1
                continue
            h50_samples.append(h50)
            h80_samples.append(h80)
        if not h50_samples:
            continue
        h50_arr = np.array(h50_samples)
        h80_arr = np.array(h80_samples)
        rows.append(
            {
                "model_name": model,
                "model_config": config,
                "n_problems": int(len(sub)),
                "h50_hours_point": h50_pt,
                "h50_hours_lo5": float(np.percentile(h50_arr, 5)),
                "h50_hours_hi95": float(np.percentile(h50_arr, 95)),
                "h80_hours_point": h80_pt,
                "h80_hours_lo5": float(np.percentile(h80_arr, 5)),
                "h80_hours_hi95": float(np.percentile(h80_arr, 95)),
                "bootstrap_n": int(len(h50_samples)),
                "bootstrap_failed_or_nonfinite": int(failed),
            }
        )
    return pd.DataFrame(rows).sort_values("h50_hours_point", ascending=False).reset_index(drop=True)


def main() -> None:
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    attempts = load_attempts()
    solver_df = load_solver_times()
    human_times_5 = compute_t_human_top_k(solver_df, 5)

    token_stats = compute_token_stats(attempts)
    token_stats.to_csv(OUT_DIR / "token_stats_by_model.csv", index=False)
    overall_token_stats = compute_overall_token_stats(attempts)
    overall_token_stats.to_csv(OUT_DIR / "token_stats_overall.csv", index=False)

    pp_top5 = build_per_problem_stats(attempts, human_times_5)
    metric_cmp = hyp_t_fit_both_metrics(pp_top5)
    metric_cmp.to_csv(OUT_DIR / "t_machine_metric_comparison.csv", index=False)

    k_sens = top_k_sensitivity(attempts, solver_df)
    k_sens.to_csv(OUT_DIR / "top_k_baseline_sensitivity.csv", index=False)

    bootstrap = bootstrap_metr_horizons(attempts, human_times_5, BOOTSTRAP_ITERATIONS, BOOTSTRAP_SEED)
    bootstrap.to_csv(OUT_DIR / "metr_horizons_bootstrap.csv", index=False)

    hyp_t_bootstrap = bootstrap_hyp_t_exponents(attempts, human_times_5, BOOTSTRAP_ITERATIONS, BOOTSTRAP_SEED + 1)
    hyp_t_bootstrap.to_csv(OUT_DIR / "hyp_t_exponents_bootstrap.csv", index=False)

    hyp_t_thresh = hyp_t_threshold_sensitivity(attempts, human_times_5)
    hyp_t_thresh.to_csv(OUT_DIR / "hyp_t_threshold_sensitivity.csv", index=False)

    print("=== Token distribution (top 10 by attempt count) ===")
    print(token_stats.head(10).to_string(index=False))
    print(f"\n  Median fail/succ token ratio across per-model medians: "
          f"{np.nanmedian(token_stats['fail_over_succ_median_ratio']):.2f}")
    overall_ratio = float(overall_token_stats.loc[0, "fail_over_succ_median_ratio"])
    print(f"  Dataset-wide fail/succ token median ratio: {overall_ratio:.2f}")
    print()
    print("=== Hypothesis T: cost_per_success vs mean_on_successful exponents ===")
    print(metric_cmp[["model_name", "n_cells", "b_cost_per_success", "b_mean_on_successful", "b_difference"]]
          .to_string(index=False))
    n_b_lt_1_cost = int((metric_cmp["b_cost_per_success"] < 1).sum())
    n_b_lt_1_mean = int((metric_cmp["b_mean_on_successful"] < 1).sum())
    print(f"\n  b<1 count: {n_b_lt_1_cost}/{len(metric_cmp)} (cost_per_success),"
          f" {n_b_lt_1_mean}/{len(metric_cmp)} (mean_on_successful)")
    print(f"  Median b: {metric_cmp['b_cost_per_success'].median():.3f} (cost_per_success),"
          f" {metric_cmp['b_mean_on_successful'].median():.3f} (mean_on_successful)")
    print()
    print("=== Top-k baseline sensitivity for the three biggest models ===")
    print(k_sens.to_string(index=False))
    print()
    print("=== Bootstrap CIs for METR horizons (90%) ===")
    shown = bootstrap.head(12).copy()
    for col in ("h50_hours_point", "h50_hours_lo5", "h50_hours_hi95",
                "h80_hours_point", "h80_hours_lo5", "h80_hours_hi95"):
        shown[col] = shown[col].map(lambda x: f"{x:.2f}")
    print(shown[["model_name", "n_problems", "h50_hours_point", "h50_hours_lo5", "h50_hours_hi95",
                 "h80_hours_point", "h80_hours_lo5", "h80_hours_hi95"]].to_string(index=False))
    print()
    print("=== Bootstrap CIs for Hypothesis T exponent b (90%) ===")
    t_shown = hyp_t_bootstrap.head(12).copy()
    for col in ("b_point", "b_lo5", "b_hi95"):
        t_shown[col] = t_shown[col].map(lambda x: f"{x:.3f}")
    print(t_shown[["model_name", "n_cells_fit", "b_point", "b_lo5", "b_hi95"]].to_string(index=False))
    print()
    print("=== Hypothesis T: success-rate threshold sensitivity ===")
    thresh_shown = hyp_t_thresh.copy()
    for col in ("b", "r2"):
        thresh_shown[col] = thresh_shown[col].map(lambda x: f"{x:.3f}" if np.isfinite(x) else "nan")
    thresh_shown["threshold"] = thresh_shown["threshold"].map(lambda x: f"{x:.2f}")
    print(thresh_shown.to_string(index=False))
    print(f"\nWrote outputs to: {OUT_DIR}")


if __name__ == "__main__":
    main()


==> anc/compute_metr_time_horizons.py <==
#!/usr/bin/env python3
"""
METR-style horizon fit utilities shared by the analysis scripts.

Provides two helpers used throughout the repository:

- ``compute_t_human_from_fastest_solvers``: read ``fastest_solvers_943_992.csv``
  and return the per-problem human-time baseline as the geometric mean of
  solve times for a chosen set of Project Euler problems.
- ``fit_metr_horizon``: given per-problem binomial success counts and the
  corresponding ``t_human`` values, fit the METR-style logistic

      p_success(task) = sigmoid((log h - log t_human(task)) * beta)

  by maximum likelihood and return ``h50``, ``h80``, ``beta``, and a
  McFadden pseudo-$R^2$. Attempts on the same model/problem are treated as
  exchangeable Bernoulli trials; the caller supplies aggregated counts.

This module intentionally exposes only these helpers. The top-level drivers
that build summary CSVs for the paper live in ``run_fastest_five_analysis.py``
and ``plot_metr_upload_analysis.py``.
"""

from __future__ import annotations

import math
import re
from pathlib import Path
from typing import Iterable

import numpy as np
import pandas as pd
from scipy.optimize import minimize
from scipy.special import expit, logit


def _check_exists(path: Path) -> None:
    if not path.exists():
        raise FileNotFoundError(f"Missing file: {path}")


def extract_problem_number(source: str) -> int | None:
    match = re.search(r"euler(\d+)", str(source))
    return int(match.group(1)) if match else None


def geometric_mean_positive(values: Iterable[float]) -> float:
    arr = np.asarray(list(values), dtype=float)
    arr = arr[np.isfinite(arr)]
    if len(arr) == 0:
        return float("nan")
    if np.any(arr <= 0):
        raise ValueError("Geometric mean requires strictly positive values.")
    return float(np.exp(np.mean(np.log(arr))))


def compute_t_human_from_fastest_solvers(
    fastest_solvers_csv: Path,
    analysis_range: range,
    selection_range: range,
    threshold: int,
) -> pd.DataFrame:
    """Return a DataFrame with ``problem_number``, ``t_human_seconds`` and
    ``t_human_hours`` for each problem in ``analysis_range``, using the
    geometric mean of solve times from users who solved at least
    ``threshold`` distinct problems in ``selection_range``.
    """
    _check_exists(fastest_solvers_csv)
    df = pd.read_csv(
        fastest_solvers_csv,
        usecols=["problem_number", "username", "time_to_solve_seconds"],
    )
    df["problem_number"] = df["problem_number"].astype(int)
    df["time_to_solve_seconds"] = df["time_to_solve_seconds"].astype(float)

    sel_min = min(selection_range)
    sel_max = max(selection_range)
    df_sel = df[(df["problem_number"] >= sel_min) & (df["problem_number"] <= sel_max)].copy()
    if len(df_sel) == 0:
        raise ValueError("No rows in FASTEST_SOLVERS_CSV for the selection range.")

    solver_counts = df_sel.groupby("username")["problem_number"].nunique()
    selected_solvers = set(solver_counts[solver_counts >= threshold].index.tolist())

    ana_min = min(analysis_range)
    ana_max = max(analysis_range)
    df_ana = df[(df["problem_number"] >= ana_min) & (df["problem_number"] <= ana_max)].copy()
    df_ana = df_ana[df_ana["username"].isin(selected_solvers)].copy()

    problems = list(range(ana_min, ana_max + 1))
    t_human = (
        df_ana.groupby("problem_number")["time_to_solve_seconds"]
        .apply(lambda s: geometric_mean_positive(s.tolist()))
        .reindex(problems)
    )

    out = pd.DataFrame({"problem_number": problems, "t_human_seconds": t_human.to_numpy(dtype=float)})
    out["t_human_hours"] = out["t_human_seconds"] / 3600.0
    return out


def fit_metr_horizon(problem_stats: pd.DataFrame) -> dict[str, float]:
    """Fit the METR-style logistic horizon by maximum likelihood.

    ``problem_stats`` must have columns ``t_human_seconds``, ``attempts``,
    and ``successes`` (one row per problem for one model).
    """
    df = problem_stats.copy()
    df = df[np.isfinite(df["t_human_seconds"])].copy()
    df = df[df["t_human_seconds"] > 0].copy()
    if len(df) < 2:
        raise ValueError("Need at least 2 problem rows to fit a horizon.")

    log_t = np.log(df["t_human_seconds"].to_numpy(dtype=float))
    attempts = df["attempts"].to_numpy(dtype=float)
    successes = df["successes"].to_numpy(dtype=float)

    p_smooth = (successes + 0.5) / (attempts + 1.0)
    logits = np.log(p_smooth / (1.0 - p_smooth))
    weights = np.sqrt(attempts)
    slope_init, intercept_init = np.polyfit(log_t, logits, 1, w=weights)
    if not np.isfinite(slope_init) or slope_init >= -1e-6:
        slope_init = -1.0
    if not np.isfinite(intercept_init):
        intercept_init = -float(np.median(log_t)) * slope_init

    def neg_log_likelihood(params: np.ndarray) -> float:
        intercept, slope = params
        eta = intercept + slope * log_t
        probs = np.clip(expit(eta), 1e-12, 1.0 - 1e-12)
        return float(-(successes * np.log(probs) + (attempts - successes) * np.log(1.0 - probs)).sum())

    result = minimize(
        neg_log_likelihood,
        x0=np.array([intercept_init, slope_init], dtype=float),
        method="L-BFGS-B",
        bounds=[(None, None), (None, -1e-6)],
    )
    if not result.success:
        raise RuntimeError(f"Optimization failed: {result.message}")

    intercept, slope = [float(x) for x in result.x]
    beta = -slope
    if beta <= 0:
        raise RuntimeError("Expected a positive beta after fitting.")

    h50_seconds = float(math.exp(-intercept / slope))
    h80_seconds = float(math.exp((logit(0.8) - intercept) / slope))

    fitted_probs = np.clip(expit(intercept + slope * log_t), 1e-12, 1.0 - 1e-12)
    log_likelihood = float(
        (successes * np.log(fitted_probs) + (attempts - successes) * np.log(1.0 - fitted_probs)).sum()
    )

    overall_rate = float(successes.sum() / attempts.sum())
    null_prob = min(max(overall_rate, 1e-12), 1.0 - 1e-12)
    null_log_likelihood = float(
        (successes * np.log(null_prob) + (attempts - successes) * np.log(1.0 - null_prob)).sum()
    )
    mcfadden_r2 = float("nan")
    if null_log_likelihood != 0:
        mcfadden_r2 = 1.0 - (log_likelihood / null_log_likelihood)

    return {
        "intercept": intercept,
        "slope_log_t": slope,
        "beta": beta,
        "h50_seconds": h50_seconds,
        "h50_minutes": h50_seconds / 60.0,
        "h50_hours": h50_seconds / 3600.0,
        "h80_seconds": h80_seconds,
        "h80_minutes": h80_seconds / 60.0,
        "h80_hours": h80_seconds / 3600.0,
        "log_likelihood": log_likelihood,
        "mcfadden_r2": mcfadden_r2,
    }


==> anc/export_revision_assets.py <==
#!/usr/bin/env python3
"""
Generate paper-facing figures and tables for the revised Project Euler writeup.

This script assumes the revision repository is self-contained:
- euler_upload.jsonl
- fastest_solvers_943_992.csv
- analysis scripts copied into this folder

It regenerates the fastest-five analyses locally and then writes paper-ready
assets into the parent repository:
- figures/
- tables/
"""

from __future__ import annotations

import os
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")

import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter, LogLocator
from scipy.special import expit

import auxiliary_calculations
import run_fastest_five_analysis as hyp_t
import run_fastest_five_hyp2 as hyp_p
from plot_metr_upload_analysis import PROVIDER_COLORS, RELEASE_INTERVAL_EXCLUDE_MODELS


matplotlib.rcParams["pdf.fonttype"] = 42

PAPER_ROOT = ROOT.parent
FIG_DIR = PAPER_ROOT / "figures"
TAB_DIR = PAPER_ROOT / "tables"

PAPER_LABELS = {
    "Claude-Opus-4.6 (High)": "Claude Opus 4.6",
    "GLM 5.1": "GLM 5.1",
    "Grok 4 Fast R": "Grok 4 Fast",
    "Grok 4 Fast R (Old Euler Agent 1)": "Grok 4 Fast (Euler Agent 1)",
    "Grok 4 Fast (Old Euler Agent 2)": "Grok 4 Fast (Euler Agent 2)",
    "Grok 4 Fast R (Euler Agent)": "Grok 4 Fast (Euler Agent 3)",
    "Grok 4 Fast R (Euler Agent, old)": "Grok 4 Fast (older Euler agent)",
    "Grok 4 Fast R (Aug. Solver)": "Grok 4 Fast (August solver scaffold)",
    "Grok 4.1 Fast (Reasoning)": "Grok 4.1 Fast",
    "GPT-5 (Euler Agent)": "GPT-5 (Euler Agent)",
    "GPT-5 (Euler Agent 2)": "GPT-5 (Euler Agent 2)",
    "GPT-5 (high)": "GPT-5 (high)",
    "GPT-5.1 (high)": "GPT-5.1 (high)",
    "GPT-5.2 (high)": "GPT-5.2 (high)",
    "GPT-5.4 (xhigh)": "GPT-5.4 (xhigh)",
    "Gemini 3 Pro (preview)": "Gemini 3 Pro (preview)",
    "Gemini 3.1 Pro Preview": "Gemini 3.1 Pro Preview",
    "Gemini 3 Flash": "Gemini 3 Flash",
    "Gemini 2.5 Pro": "Gemini 2.5 Pro",
    "DeepSeek-v3.2 (Think)": "DeepSeek-v3.2 (Think)",
    "Kimi K2 Thinking": "Kimi K2 Thinking",
    "Kimi K2.5 (Think)": "Kimi K2.5 (Think)",
    "o4-mini (high)": "o4-mini (high)",
    "Grok 4": "Grok 4",
    "Grok 4 (Euler Agent)": "Grok 4 (Euler Agent)",
}

METR_APPENDIX_EXCLUDE = RELEASE_INTERVAL_EXCLUDE_MODELS | {"GPT-5-Pro (Aug. Solver)"}


def paper_label(model_name: str) -> str:
    return PAPER_LABELS.get(model_name, model_name)


def latex_escape(text: str) -> str:
    return (
        text.replace("\\", r"\textbackslash{}")
        .replace("&", r"\&")
        .replace("%", r"\%")
        .replace("_", r"\_")
        .replace("#", r"\#")
    )


def format_duration_hours(hours: float) -> str:
    if not np.isfinite(hours) or hours <= 0:
        return ""
    seconds = hours * 3600.0
    if seconds < 60:
        return f"{int(round(seconds))} seconds"
    minutes = seconds / 60.0
    if minutes < 60:
        return f"{int(round(minutes))} min"
    if hours < 48:
        rounded = int(round(hours))
        return "1 hour" if rounded == 1 else f"{rounded} hours"
    days = hours / 24.0
    rounded = int(round(days))
    return "1 day" if rounded == 1 else f"{rounded} days"


def apply_human_readable_log_hours(ax: plt.Axes) -> None:
    ax.yaxis.set_major_locator(LogLocator(base=10.0))
    ax.yaxis.set_minor_locator(LogLocator(base=10.0, subs=np.arange(2, 10) * 0.1))
    ax.yaxis.set_major_formatter(FuncFormatter(lambda y, _: format_duration_hours(float(y))))


def apply_human_readable_log_hours_x(ax: plt.Axes) -> None:
    ax.xaxis.set_major_locator(LogLocator(base=10.0))
    ax.xaxis.set_minor_locator(LogLocator(base=10.0, subs=np.arange(2, 10) * 0.1))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda y, _: format_duration_hours(float(y))))


def draw_vertical_ci(
    ax: plt.Axes,
    x_center: pd.Timestamp,
    y_lo: float,
    y_hi: float,
    *,
    color: str,
    side: str,
    alpha: float = 0.55,
    linestyle: str = "-",
    y_display_lo: float | None = None,
    y_display_hi: float | None = None,
) -> None:
    if not (np.isfinite(y_lo) and np.isfinite(y_hi) and y_lo > 0 and y_hi > 0):
        return
    x = x_center - pd.Timedelta(days=2) if side == "left" else x_center + pd.Timedelta(days=2)
    cap_halfwidth = pd.Timedelta(days=1.1)
    lo = y_lo if y_display_lo is None else max(y_lo, y_display_lo)
    hi = y_hi if y_display_hi is None else min(y_hi, y_display_hi)
    ax.vlines(x, lo, hi, color=color, linewidth=1.2, alpha=alpha, linestyle=linestyle, zorder=5)
    ax.hlines(
        [lo, hi],
        x - cap_halfwidth,
        x + cap_halfwidth,
        color=color,
        linewidth=1.2,
        alpha=alpha,
        linestyle=linestyle,
        zorder=5,
    )
    if y_display_hi is not None and y_hi > y_display_hi:
        ax.scatter([x], [y_display_hi], marker="^", s=24, color=color, alpha=alpha, zorder=6, clip_on=False)
    if y_display_lo is not None and y_lo < y_display_lo:
        ax.scatter([x], [y_display_lo], marker="v", s=24, color=color, alpha=alpha, zorder=6, clip_on=False)


def sota_mask(plot_df: pd.DataFrame) -> pd.Series:
    ordered = plot_df.sort_values(["release_date", "h50_hours"], ascending=[True, False])
    running_best = -np.inf
    values = []
    for _, row in ordered.iterrows():
        current = float(row["h50_hours"])
        is_sota = current > running_best + 1e-12
        values.append(is_sota)
        running_best = max(running_best, current)
    out = pd.Series(False, index=plot_df.index)
    out.loc[ordered.index] = values
    return out


def write_longtable(
    out_path: Path,
    caption: str,
    label: str,
    colspec: str,
    headers: list[str],
    rows: list[list[str]],
    size_cmd: str = r"\small",
) -> None:
    lines = [
        "{",
        size_cmd,
        rf"\begin{{longtable}}{{{colspec}}}",
        rf"\caption{{{caption}}}\label{{{label}}}\\",
        r"\toprule",
        " & ".join(headers) + r" \\",
        r"\midrule",
        r"\endfirsthead",
        r"\toprule",
        " & ".join(headers) + r" \\",
        r"\midrule",
        r"\endhead",
        r"\midrule",
        r"\multicolumn{" + str(len(headers)) + r"}{r}{Continued on next page} \\",
        r"\midrule",
        r"\endfoot",
        r"\bottomrule",
        r"\endlastfoot",
    ]
    for row in rows:
        lines.append(" & ".join(row) + r" \\")
    lines.extend([r"\end{longtable}", "}"])
    out_path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def write_table(
    out_path: Path,
    caption: str,
    label: str,
    colspec: str,
    headers: list[str],
    rows: list[list[str]],
    size_cmd: str = r"\small",
) -> None:
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        size_cmd,
        rf"\caption{{{caption}}}",
        rf"\label{{{label}}}",
        rf"\begin{{tabular}}{{{colspec}}}",
        r"\toprule",
        " & ".join(headers) + r" \\",
        r"\midrule",
    ]
    for row in rows:
        lines.append(" & ".join(row) + r" \\")
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table}"])
    out_path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def draw_hypothesis_p_ax(ax, row: pd.Series) -> None:
    bins = row["bins"]
    x = np.array([b.x_time_unit for b in bins], dtype=float)
    y = np.array([b.y_success_percent for b in bins], dtype=float)
    keep = y > 0 if hyp_p.DROP_ZERO_BINS else np.isfinite(y)
    x_fit = x[keep]
    y_fit = y[keep]

    # Primary: one-parameter fit log y = log(100%) + slope * x
    anchor_log = float(np.log(100.0))
    slope, r2 = hyp_p.fit_log_proportional(x_fit, y_fit)

    half_life = float("nan")
    if np.isfinite(slope) and slope < 0:
        half_life = -np.log(2.0) / slope

    if np.isfinite(slope):
        x_line = np.linspace(0.0, float(np.max(x) * 1.05), 220)
        y_line = np.exp(slope * x_line + anchor_log)
        ax.plot(x_line, y_line, color="#D94841", linewidth=2.0, label="fit")
        y_line_positive = y_line[np.isfinite(y_line) & (y_line > 0)]
    else:
        y_line_positive = np.array([], dtype=float)

    ax.scatter(
        x,
        y,
        s=52,
        color="#2E86AB",
        edgecolors="white",
        linewidths=0.45,
        zorder=3,
        label="bin means",
    )

    for b in bins:
        ax.annotate(
            f"{b.bin_number}",
            (b.x_time_unit, b.y_success_percent),
            textcoords="offset points",
            xytext=(0, 6),
            ha="center",
            fontsize=8,
            color="#333333",
        )

    y_positive = y[np.isfinite(y) & (y > 0)]
    y_min_data = float(np.min(y_positive)) if len(y_positive) else 1.0
    y_max_candidates = [float(np.max(y_positive))] if len(y_positive) else [100.0]
    if len(y_line_positive):
        y_max_candidates.append(float(np.max(y_line_positive)))
    y_min_plot = max(0.8, y_min_data * 0.82)
    y_max_plot = min(105.0, max(y_max_candidates) * 1.08)
    y_max_plot = max(y_max_plot, min(105.0, y_min_plot * 1.8))

    ax.set_yscale("log")
    ax.set_ylim(y_min_plot, y_max_plot)
    ax.set_xlabel("Human solve time (hours)")
    ax.set_ylabel("Success rate (%)")
    ax.set_title(paper_label(str(row["model"])), fontsize=11, fontweight="bold")
    ax.grid(True, which="both", axis="both", alpha=0.16)

    metrics = [
        f"{int(row['analysis_problems'])} problems, {100.0 * float(row['overall_success_rate']):.1f}% success",
    ]
    if np.isfinite(r2):
        metrics.append(f"$R^2$ = {r2:.3f}")
    if np.isfinite(half_life):
        metrics.append(f"half-life = {half_life:.2f} h")

    ax.text(
        0.03,
        0.03,
        "\n".join(metrics),
        transform=ax.transAxes,
        fontsize=8,
        va="bottom",
        ha="left",
        bbox={"facecolor": "white", "alpha": 0.8, "edgecolor": "none", "pad": 2.5},
    )


def make_hypothesis_p_top6_panels(summary_with_bins: pd.DataFrame, out_pdf: Path) -> None:
    top6 = summary_with_bins.sort_values(
        ["analysis_problems", "analysis_attempts", "analysis_successes"],
        ascending=[False, False, False],
    ).head(6)
    fig, axes = plt.subplots(2, 3, figsize=(15.5, 9.8), dpi=240)
    axes = np.asarray(axes).ravel()

    for ax, (_, row) in zip(axes, top6.iterrows()):
        draw_hypothesis_p_ax(ax, row)

    fig.suptitle(
        "Hypothesis~P exponential-fit panels for the six most-covered models",
        fontsize=16,
        fontweight="bold",
        y=0.99,
    )
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_failures_scatter(attempts: pd.DataFrame, human_times: pd.DataFrame, out_pdf: Path) -> None:
    merged = attempts.merge(human_times[["problem_number", "t_human_hours"]], on="problem_number", how="left")
    merged = merged[np.isfinite(merged["t_human_hours"]) & (merged["output_tokens"] > 0)].copy()

    fig, ax = plt.subplots(figsize=(11.8, 7.4), dpi=240)
    failures = merged[~merged["correct"]]
    successes = merged[merged["correct"]]

    ax.scatter(
        failures["t_human_hours"],
        failures["output_tokens"],
        s=34,
        alpha=0.55,
        marker="x",
        color="#D94841",
        linewidths=1.1,
        label="incorrect attempt",
    )
    ax.scatter(
        successes["t_human_hours"],
        successes["output_tokens"],
        s=26,
        alpha=0.65,
        marker="o",
        color="#2E8B57",
        edgecolors="white",
        linewidths=0.35,
        label="correct attempt",
    )

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel(r"Human solve time $t_{\mathrm{human}}$ (hours)")
    ax.set_ylabel("Generated tokens per attempt")
    ax.set_title(
        "All Project Euler upload attempts on Problems 943--992\n"
        "Human baseline: geometric mean of the 5 fastest human solves",
        fontsize=15,
        fontweight="bold",
        pad=16,
    )
    ax.grid(True, which="both", axis="both", alpha=0.16)
    ax.legend(frameon=False, loc="lower right")
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_metr_release_plot(
    summary: pd.DataFrame,
    out_pdf: Path,
    *,
    bootstrap: pd.DataFrame | None = None,
) -> None:
    """Release-date interval plot.

    If ``bootstrap`` is provided, adds offset bootstrap error bars with caps:
    the left whisker corresponds to $h_{50}$ and the right whisker to $h_{80}$.
    """
    plot_df = summary[~summary["model_name"].isin(METR_APPENDIX_EXCLUDE)].copy()
    plot_df = plot_df.sort_values(["release_date", "h50_hours"], ascending=[True, False]).reset_index(drop=True)

    bootstrap_lookup = {}
    if bootstrap is not None:
        for _, row in bootstrap.iterrows():
            bootstrap_lookup[(str(row["model_name"]), str(row["model_config"]))] = row

    display_y_lo = max(float(plot_df["h80_hours"].min()) * 0.25, 1e-4)
    display_y_hi = float(plot_df["h50_hours"].max()) * 3.0

    fig, ax = plt.subplots(figsize=(14.0, 8.2), dpi=240)
    providers_present: set[str] = set()

    for i, row in plot_df.iterrows():
        provider = str(row["provider"])
        color = PROVIDER_COLORS.get(provider, "#333333")
        providers_present.add(provider)

        ax.vlines(
            row["release_date"],
            ymin=row["h80_hours"],
            ymax=row["h50_hours"],
            color=color,
            linewidth=3.1,
            alpha=0.9,
        )
        ax.scatter([row["release_date"]], [row["h80_hours"]], s=48, facecolor="white", edgecolor=color, linewidth=1.2)
        ax.scatter([row["release_date"]], [row["h50_hours"]], s=48, color=color, edgecolor="white", linewidth=0.7)

        if bootstrap is not None:
            key = (str(row["model_name"]), str(row["model_config"]))
            ci = bootstrap_lookup.get(key)
            if ci is not None:
                draw_vertical_ci(
                    ax,
                    row["release_date"],
                    float(ci["h50_hours_lo5"]),
                    float(ci["h50_hours_hi95"]),
                    color=color,
                    side="left",
                    alpha=0.58,
                    linestyle="-",
                    y_display_lo=display_y_lo,
                    y_display_hi=display_y_hi,
                )
                draw_vertical_ci(
                    ax,
                    row["release_date"],
                    float(ci["h80_hours_lo5"]),
                    float(ci["h80_hours_hi95"]),
                    color=color,
                    side="right",
                    alpha=0.58,
                    linestyle=":",
                    y_display_lo=display_y_lo,
                    y_display_hi=display_y_hi,
                )

        ax.annotate(
            paper_label(str(row["model_name"])),
            xy=(row["release_date"], row["h50_hours"]),
            xytext=(0, 5 + (i % 3) * 3),
            textcoords="offset points",
            fontsize=7.6,
            rotation=55,
            color=color,
            ha="left",
            va="bottom",
        )

    handles = [
        Line2D([0], [0], color=PROVIDER_COLORS[p], lw=3, label=p)
        for p in sorted(providers_present)
    ]
    ax.legend(handles=handles, loc="upper left", frameon=False, title="Provider")
    ax.set_yscale("log")
    apply_human_readable_log_hours(ax)
    ax.set_ylim(display_y_lo, display_y_hi)
    ax.set_ylabel("Time horizon")
    ax.set_xlabel("Underlying model release date")
    title = "METR-style Project Euler time horizons by model release date"
    if bootstrap is not None:
        title += "\noffset whiskers show bootstrap 5–95% CIs ($h_{50}$ solid, $h_{80}$ dotted); triangles mark off-scale intervals"
    ax.set_title(title, fontsize=15, fontweight="bold", pad=16)
    ax.grid(True, which="both", axis="y", alpha=0.20)
    ax.xaxis.set_major_locator(mdates.MonthLocator(interval=1))
    ax.xaxis.set_major_formatter(mdates.DateFormatter("%Y-%m"))
    fig.autofmt_xdate()
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_metr_base_models_horizontal_plot(
    summary: pd.DataFrame,
    out_pdf: Path,
) -> None:
    """Horizontal h80-h50 horizon plot, base models only.

    Agentic scaffolds are filtered out. For each model the x-axis position of
    the two endpoints is the fitted 80% horizon (hollow marker, left) and 50%
    horizon (filled marker, right). Each endpoint is annotated with its value
    in human-readable units.
    """
    agentic_pattern = r"Euler Agent|Aug\. Solver|August solver scaffold"
    plot_df = summary[~summary["model_name"].str.contains(agentic_pattern, na=False, regex=True)].copy()
    plot_df = plot_df[~plot_df["model_name"].isin({"GPT-5-Pro (Aug. Solver)"})].copy()
    plot_df = plot_df.sort_values("h50_hours", ascending=False).reset_index(drop=True)
    if len(plot_df) == 0:
        return

    fig_height = max(5.2, 0.48 * len(plot_df) + 1.5)
    fig, ax = plt.subplots(figsize=(11.5, fig_height), dpi=240)

    y = np.arange(len(plot_df))
    providers_present: set[str] = set()

    for i, row in plot_df.iterrows():
        provider = str(row["provider"])
        color = PROVIDER_COLORS.get(provider, "#333333")
        providers_present.add(provider)

        ax.hlines(i, row["h80_hours"], row["h50_hours"], color=color, linewidth=3.0, alpha=0.9, zorder=2)
        ax.scatter([row["h80_hours"]], [i], s=54, facecolor="white", edgecolor=color, linewidth=1.4, zorder=4)
        ax.scatter([row["h50_hours"]], [i], s=54, color=color, edgecolor="white", linewidth=0.7, zorder=5)

        ax.annotate(
            format_duration_hours(row["h80_hours"]),
            xy=(row["h80_hours"], i),
            xytext=(-7, 0),
            textcoords="offset points",
            fontsize=8.5,
            ha="right",
            va="center",
            color="#555555",
        )
        ax.annotate(
            format_duration_hours(row["h50_hours"]),
            xy=(row["h50_hours"], i),
            xytext=(7, 0),
            textcoords="offset points",
            fontsize=8.5,
            ha="left",
            va="center",
            color="#333333",
        )

    labels = [paper_label(str(m)) for m in plot_df["model_name"]]
    ax.set_yticks(y)
    ax.set_yticklabels(labels, fontsize=9.5)
    ax.invert_yaxis()
    ax.set_xscale("log")
    apply_human_readable_log_hours_x(ax)

    x_lo = float(plot_df["h80_hours"].min()) * 0.35
    x_hi = float(plot_df["h50_hours"].max()) * 3.0
    ax.set_xlim(x_lo, x_hi)

    ax.set_xlabel("Time horizon")
    ax.set_title(
        "METR-style Project Euler time horizons, base models only\n"
        "Segments run from fitted 80% horizon (hollow, left) to 50% horizon (filled, right)",
        fontsize=14,
        fontweight="bold",
        pad=14,
    )
    ax.grid(True, which="both", axis="x", alpha=0.20)

    handles = [
        Line2D([0], [0], color=PROVIDER_COLORS[p], lw=3, label=p)
        for p in sorted(providers_present)
    ]
    ax.legend(handles=handles, loc="lower right", frameon=False, title="Provider")
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_metr_sota_trend_plot(
    summary: pd.DataFrame,
    out_pdf: Path,
    *,
    bootstrap: pd.DataFrame | None = None,
) -> None:
    agentic_pattern = r"Euler Agent|Aug\. Solver|August solver scaffold"
    plot_df = summary[~summary["model_name"].str.contains(agentic_pattern, na=False, regex=True)].copy()
    plot_df = plot_df.sort_values(["release_date", "h50_hours"], ascending=[True, False]).reset_index(drop=True)
    if len(plot_df) == 0:
        return

    bootstrap_lookup = {}
    if bootstrap is not None:
        for _, row in bootstrap.iterrows():
            bootstrap_lookup[(str(row["model_name"]), str(row["model_config"]))] = row

    plot_df["is_sota"] = sota_mask(plot_df)
    display_y_lo = max(float(plot_df["h50_hours"].min()) * 0.25, 1e-4)
    display_y_hi = float(plot_df["h50_hours"].max()) * 2.5

    fig, ax = plt.subplots(figsize=(13.8, 7.8), dpi=240)

    for i, row in plot_df.iterrows():
        color = PROVIDER_COLORS.get(str(row["provider"]), "#333333")
        alpha = 0.92 if bool(row["is_sota"]) else 0.28
        size = 56 if bool(row["is_sota"]) else 42

        if bootstrap is not None:
            ci = bootstrap_lookup.get((str(row["model_name"]), str(row["model_config"])))
            if ci is not None:
                draw_vertical_ci(
                    ax,
                    row["release_date"],
                    float(ci["h50_hours_lo5"]),
                    float(ci["h50_hours_hi95"]),
                    color=color,
                    side="left",
                    alpha=alpha,
                    linestyle="-",
                    y_display_lo=display_y_lo,
                    y_display_hi=display_y_hi,
                )

        ax.scatter(
            [row["release_date"]],
            [row["h50_hours"]],
            s=size,
            color=color,
            edgecolor="white",
            linewidth=0.7,
            alpha=alpha,
            zorder=3,
        )
        ax.annotate(
            paper_label(str(row["model_name"])),
            xy=(row["release_date"], row["h50_hours"]),
            xytext=(0, 5 + (i % 2) * 8),
            textcoords="offset points",
            fontsize=7.3,
            rotation=45,
            color=color,
            alpha=alpha,
            ha="left",
            va="bottom",
        )

    sota = plot_df[plot_df["is_sota"]].sort_values("release_date").copy()
    doubling_days_text = "n/a"
    if len(sota) >= 2:
        x_days = (sota["release_date"] - sota["release_date"].min()).dt.total_seconds() / 86400.0
        y_log2 = np.log2(sota["h50_hours"].to_numpy(dtype=float))
        slope, intercept = np.polyfit(x_days.to_numpy(dtype=float), y_log2, 1)
        x_line = np.linspace(float(x_days.min()), float(x_days.max()), 200)
        y_line = 2.0 ** (intercept + slope * x_line)
        x_dates = [sota["release_date"].min() + pd.Timedelta(days=float(d)) for d in x_line]
        ax.plot(x_dates, y_line, color="#111111", linewidth=2.1, linestyle="--", zorder=1)
        if slope > 0:
            doubling_days_text = f"{1.0 / slope:.0f} days"
        else:
            doubling_days_text = "not positive"

    handles = [
        Line2D([0], [0], color="#111111", lw=2.1, linestyle="--", label="Log-linear fit through SOTA points"),
        Line2D([0], [0], marker="o", color="w", markerfacecolor="#444444", markeredgecolor="white", markersize=8, alpha=0.9, label="SOTA at release"),
        Line2D([0], [0], marker="o", color="w", markerfacecolor="#999999", markeredgecolor="white", markersize=8, alpha=0.28, label="Non-SOTA"),
    ]
    ax.legend(handles=handles, loc="upper left", frameon=False)
    ax.set_yscale("log")
    apply_human_readable_log_hours(ax)
    ax.set_ylim(display_y_lo, display_y_hi)
    ax.set_ylabel("50% horizon")
    ax.set_xlabel("Underlying model release date")
    ax.set_title(
        "50% Project Euler horizons by release date, base models only (agentic scaffolds excluded)\n"
        f"SOTA frontier fit implies a doubling time of about {doubling_days_text}",
        fontsize=15,
        fontweight="bold",
        pad=16,
    )
    ax.grid(True, which="both", axis="y", alpha=0.20)
    ax.xaxis.set_major_locator(mdates.MonthLocator(interval=1))
    ax.xaxis.set_major_formatter(mdates.DateFormatter("%Y-%m"))
    fig.autofmt_xdate()
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_metr_selected_logistic_panels(
    summary: pd.DataFrame,
    per_problem: pd.DataFrame,
    human_times: pd.DataFrame,
    out_pdf: Path,
) -> None:
    summary = summary[~summary["model_name"].isin(METR_APPENDIX_EXCLUDE)].copy().reset_index(drop=True)
    human_lookup = human_times[["problem_number", "t_human_hours"]]
    x_problem = human_times["t_human_hours"].to_numpy(dtype=float)
    x_min = float(np.nanmin(x_problem))
    x_max = float(np.nanmax(x_problem))
    x_grid_hours = np.geomspace(max(x_min * 0.85, 1e-3), x_max, 320)

    panels_per_page = 9
    with PdfPages(out_pdf) as pdf:
        for start in range(0, len(summary), panels_per_page):
            chunk = summary.iloc[start : start + panels_per_page].reset_index(drop=True)
            fig, axes = plt.subplots(3, 3, figsize=(15.0, 12.8), dpi=220, sharex=True, sharey=True)
            axes = np.asarray(axes).ravel()

            for ax, (_, row) in zip(axes, chunk.iterrows()):
                color = PROVIDER_COLORS.get(str(row["provider"]), "#333333")
                model_points = per_problem[
                    (per_problem["model_name"] == row["model_name"])
                    & (per_problem["model_config"] == row["model_config"])
                ].merge(human_lookup, on="problem_number", how="left")
                model_points = model_points[np.isfinite(model_points["t_human_hours"])].copy()

                eta = row["intercept"] + row["slope_log_t"] * np.log(x_grid_hours * 3600.0)
                y_line = 100.0 * expit(eta)

                ax.scatter(
                    model_points["t_human_hours"],
                    100.0 * model_points["success_rate"],
                    s=34,
                    alpha=0.65,
                    color=color,
                    edgecolors="white",
                    linewidths=0.35,
                )
                ax.plot(x_grid_hours, y_line, color=color, linewidth=2.2)
                ax.axvline(row["h50_hours"], color=color, linestyle="--", linewidth=1.0, alpha=0.9)
                ax.axvline(row["h80_hours"], color=color, linestyle=":", linewidth=1.0, alpha=0.9)
                ax.axhline(50.0, color="#777777", linestyle="--", linewidth=0.8, alpha=0.35)
                ax.axhline(80.0, color="#999999", linestyle=":", linewidth=0.8, alpha=0.35)
                ax.set_xscale("log")
                ax.set_xlim(float(x_grid_hours.min()), x_max)
                ax.set_ylim(-2, 102)
                ax.grid(True, which="both", axis="both", alpha=0.14)
                ax.set_title(paper_label(str(row["model_name"])), fontsize=11, fontweight="bold")
                ax.text(
                    0.03,
                    0.04,
                    f"$h_{{50}}$={row['h50_hours']:.2f} h, $h_{{80}}$={row['h80_hours']:.2f} h\n"
                    f"{int(row['n_problems'])} problems, {100.0 * row['overall_success_rate']:.1f}% success\n"
                    f"McFadden $R^2$={row['mcfadden_r2']:.2f}",
                    transform=ax.transAxes,
                    fontsize=7.9,
                    va="bottom",
                    ha="left",
                    bbox={"facecolor": "white", "alpha": 0.72, "edgecolor": "none", "pad": 2.5},
                )

            for ax in axes[len(chunk) :]:
                ax.axis("off")

            fig.suptitle(
                "METR-style logistic fits on Project Euler Problems 943--992",
                fontsize=16,
                fontweight="bold",
                y=0.995,
            )
            fig.supxlabel(r"Human solve time $t_{\mathrm{human}}$ (hours)")
            fig.supylabel("Success probability (%)")
            fig.tight_layout()
            pdf.savefig(fig, bbox_inches="tight")
            plt.close(fig)


def main() -> None:
    FIG_DIR.mkdir(parents=True, exist_ok=True)
    TAB_DIR.mkdir(parents=True, exist_ok=True)

    auxiliary_calculations.main()
    hyp_t.main()
    hyp_p.main()

    attempts = hyp_t.load_upload_attempts(hyp_t.INPUT_JSONL)
    human_times = hyp_t.compute_t_human_fastest_five(hyp_t.FASTEST_SOLVERS_CSV, hyp_t.PROBLEM_RANGE)

    hyp_t_summary, hyp_t_per_problem = hyp_t.build_hyp1_summary(attempts, human_times)
    hyp_t.make_hyp1_panels_pdf(
        hyp_t_summary,
        hyp_t_per_problem,
        FIG_DIR / "hypothesis_t_individual_model_plots.pdf",
        supertitle=(
            "Hypothesis T with human difficulty from the 5 fastest solvers\n"
            r"Restricted to model-problem cells with success rate $\geq$ 50%"
        ),
    )

    hyp_t_boot_csv = ROOT / "t_human_fastest_five" / "auxiliary" / "hyp_t_exponents_bootstrap.csv"
    hyp_t_boot_lookup: dict[str, tuple[float, float]] = {}
    if hyp_t_boot_csv.exists():
        hyp_t_boot_df = pd.read_csv(hyp_t_boot_csv)
        for _, br in hyp_t_boot_df.iterrows():
            hyp_t_boot_lookup[str(br["model_name"])] = (float(br["b_lo5"]), float(br["b_hi95"]))

    hyp_t_rows = []
    hyp_t_csv = hyp_t_summary[np.isfinite(hyp_t_summary["a"]) & np.isfinite(hyp_t_summary["b"]) & np.isfinite(hyp_t_summary["r2"])].copy()
    hyp_t_csv["paper_model"] = hyp_t_csv["model"].map(paper_label)
    hyp_t_csv["b_lo5"] = hyp_t_csv["model"].map(lambda m: hyp_t_boot_lookup.get(str(m), (float("nan"), float("nan")))[0])
    hyp_t_csv["b_hi95"] = hyp_t_csv["model"].map(lambda m: hyp_t_boot_lookup.get(str(m), (float("nan"), float("nan")))[1])
    hyp_t_csv.to_csv(TAB_DIR / "hypothesis_t_summary.csv", index=False)

    def format_ci(lo: float, hi: float) -> str:
        if not (np.isfinite(lo) and np.isfinite(hi)):
            return "--"
        return f"[{lo:.2f}, {hi:.2f}]"

    for _, row in hyp_t_csv.iterrows():
        hyp_t_rows.append(
            [
                latex_escape(str(row["paper_model"])),
                f"{row['a']:.1e}",
                f"{row['b']:.3f}",
                format_ci(float(row["b_lo5"]), float(row["b_hi95"])),
                f"{row['r2']:.3f}",
                f"{int(row['problems_included'])}/{int(row['problems_total'])}",
                f"{100.0 * row['overall_success_rate']:.1f}\\%",
            ]
        )
    write_longtable(
        TAB_DIR / "hypothesis_t_summary.tex",
        (
            "Power-law fits for Hypothesis T. Here $y = a x^b$, where $y$ is the generated-token cost per successful "
            "answer, defined as total generated tokens across all attempts on a model-problem pair divided by the "
            "number of successful attempts, and $x$ is the geometric mean of the five fastest human solve times for "
            "the corresponding problem, in seconds. Only model-problem pairs with at least 50\\% success enter the fit; "
            "the \\textbf{Included} column reports the number of such pairs out of the problems covered by the model, "
            "and \\textbf{Success rate} is the overall attempt-level success rate across all covered problems, not just "
            "the included ones. The \\textbf{b 90\\% CI} column is a percentile bootstrap interval from $10^3$ "
            "resamples of the included model-problem cells. The coefficient $a$ is unit-dependent (it absorbs the "
            "choice of seconds for $x$), so we interpret only the exponent $b$ and the fit quality $R^2$."
        ),
        "tab:hypothesis_t_summary",
        "lrrrrrr",
        [r"\textbf{Model}", r"\textbf{$a$}", r"\textbf{$b$}", r"\textbf{$b$ 90\% CI}", r"\textbf{$R^2$}", r"\textbf{Included}", r"\textbf{Success rate}"],
        hyp_t_rows,
        size_cmd=r"\footnotesize\setlength{\tabcolsep}{4pt}",
    )

    make_failures_scatter(attempts, human_times, FIG_DIR / "all_attempts_success_failure_scatter.pdf")

    hyp_p_per_problem = hyp_p.aggregate_attempts(attempts)
    models = (
        hyp_p_per_problem.groupby(["model_name", "model_config"], as_index=False)
        .agg(total_attempts=("attempts", "sum"), total_successes=("successes", "sum"))
        .sort_values(["total_attempts", "total_successes"], ascending=[False, False])
        .reset_index(drop=True)
    )
    hyp_p_rows_raw = []
    for _, row in models.iterrows():
        model_name = str(row["model_name"])
        model_config = str(row["model_config"])
        bins = hyp_p.compute_hyp2_bins(
            hyp_p_per_problem,
            human_times,
            model_name,
            model_config,
            hyp_p.PROBLEM_RANGE,
            hyp_p.NUM_BINS,
            hyp_p.X_UNIT,
            hyp_p.BIN_SUCCESS_WEIGHTING,
        )
        hyp_p_rows_raw.append(
            {
                "model": model_name,
                "model_config": model_config,
                "analysis_problems": int(sum(b.num_problems for b in bins)),
                "analysis_attempts": int(row["total_attempts"]),
                "analysis_successes": int(row["total_successes"]),
                "overall_success_rate": float(row["total_successes"] / row["total_attempts"]) if row["total_attempts"] else float("nan"),
                "bins": bins,
            }
        )
    hyp_p_with_bins = pd.DataFrame(hyp_p_rows_raw).sort_values(
        ["analysis_problems", "analysis_attempts", "analysis_successes"],
        ascending=[False, False, False],
    ).reset_index(drop=True)
    make_hypothesis_p_top6_panels(hyp_p_with_bins, FIG_DIR / "hypothesis_p_top6_panels.pdf")

    hyp_p_summary = pd.read_csv(ROOT / "t_human_fastest_five" / "hyp2_6bins_fastest_five" / "hyp2_6bins_summary_euler_upload_fastest_five.csv")
    metr_summary, metr_per_problem = hyp_t.build_metr_summary(attempts, human_times)
    metr_summary["paper_model"] = metr_summary["model_name"].map(paper_label)
    metr_summary.to_csv(TAB_DIR / "metr_summary.csv", index=False)

    make_metr_release_plot(metr_summary, FIG_DIR / "metr_release_date_intervals.pdf")
    make_metr_base_models_horizontal_plot(metr_summary, FIG_DIR / "metr_base_models_horizontal.pdf")

    bootstrap_csv = ROOT / "t_human_fastest_five" / "auxiliary" / "metr_horizons_bootstrap.csv"
    bootstrap_df = pd.DataFrame()
    if bootstrap_csv.exists():
        bootstrap_df = pd.read_csv(bootstrap_csv)
        make_metr_release_plot(
            metr_summary,
            FIG_DIR / "metr_release_date_intervals_with_ci.pdf",
            bootstrap=bootstrap_df,
        )
        make_metr_sota_trend_plot(
            metr_summary,
            FIG_DIR / "metr_h50_sota_trend.pdf",
            bootstrap=bootstrap_df,
        )

    make_metr_selected_logistic_panels(
        metr_summary,
        metr_per_problem,
        human_times,
        FIG_DIR / "metr_selected_logistic_panels.pdf",
    )

    metr_filtered = metr_summary[~metr_summary["model_name"].isin(METR_APPENDIX_EXCLUDE)].copy()
    metr_filtered = metr_filtered.sort_values(["h50_hours", "overall_success_rate"], ascending=[False, False]).reset_index(drop=True)

    metr_boot_lookup: dict[str, dict[str, float]] = {}
    if bootstrap_csv.exists():
        for _, br in bootstrap_df.iterrows():
            metr_boot_lookup[str(br["model_name"])] = {
                "h50_lo": float(br["h50_hours_lo5"]),
                "h50_hi": float(br["h50_hours_hi95"]),
                "h80_lo": float(br["h80_hours_lo5"]),
                "h80_hi": float(br["h80_hours_hi95"]),
            }

    def format_horizon_ci(lo: float, hi: float, cap: float = 100.0) -> str:
        if not (np.isfinite(lo) and np.isfinite(hi)):
            return "--"
        if hi > cap:
            return f"[{lo:.2f}, ${{>}}{int(cap)}$]"
        return f"[{lo:.2f}, {hi:.2f}]"

    metr_rows = []
    for _, row in metr_filtered.iterrows():
        ci = metr_boot_lookup.get(str(row["model_name"]), {})
        metr_rows.append(
            [
                latex_escape(str(row["paper_model"])),
                f"{int(row['n_problems'])}",
                f"{100.0 * row['overall_success_rate']:.1f}\\%",
                f"{row['h50_hours']:.2f}",
                format_horizon_ci(ci.get("h50_lo", float("nan")), ci.get("h50_hi", float("nan"))),
                f"{row['h80_hours']:.2f}",
                format_horizon_ci(ci.get("h80_lo", float("nan")), ci.get("h80_hi", float("nan"))),
            ]
        )
    write_longtable(
        TAB_DIR / "metr_summary.tex",
        (
            "METR-style Project Euler time horizons under the fastest-five human baseline. "
            "All non-agent base models with adequate coverage are shown, together with two "
            "base/agent comparison pairs: GPT-5 (high) vs GPT-5 (Euler Agent), and Grok 4 Fast "
            "vs Grok 4 Fast (Euler Agent 1). \\textbf{Success rate} is the overall attempt-level "
            "success rate across the problems covered by the model. \\textbf{90\\% CI} columns are "
            "percentile bootstrap intervals from $10^3$ resamples of the covered problems; "
            "entries shown as $[\\ell, {>}100]$ indicate a bootstrap upper bound above $100$\\,h, "
            "where the logistic fit on small problem counts produces near-flat curves for some "
            "resamples."
        ),
        "tab:metr_summary",
        "lrrrrrr",
        [
            r"\textbf{Model}",
            r"\textbf{Problems}",
            r"\textbf{Success rate}",
            r"\textbf{$h_{50}$ (h)}",
            r"\textbf{$h_{50}$ 90\% CI}",
            r"\textbf{$h_{80}$ (h)}",
            r"\textbf{$h_{80}$ 90\% CI}",
        ],
        metr_rows,
        size_cmd=r"\footnotesize\setlength{\tabcolsep}{4pt}",
    )

    hyp_p_join = hyp_p_summary.merge(
        metr_summary[["model_name", "h50_hours"]].rename(columns={"model_name": "model", "h50_hours": "metr_h50_hours"}),
        on="model",
        how="left",
    )
    hyp_p_join = hyp_p_join[hyp_p_join["analysis_problems"] >= 24].copy()
    hyp_p_join["paper_model"] = hyp_p_join["model"].map(paper_label)
    hyp_p_join = hyp_p_join.sort_values(
        ["analysis_problems", "overall_success_rate", "paper_model"],
        ascending=[False, False, True],
    ).reset_index(drop=True)

    # Compute the one-parameter Hypothesis P fit (log y = log 100 + c * t) per
    # model from the cached bin data. The two-parameter fields produced by
    # run_fastest_five_hyp2.main (slope, intercept, r2, y0_percent, t50_x,
    # half_life_x) are kept for reference in the CSV; the LaTeX table reports
    # only the one-parameter quantities (R^2 and half-life) and METR's h_50.
    bins_lookup = {row["model"]: row["bins"] for _, row in hyp_p_with_bins.iterrows()}
    one_param_rows = []
    for _, row in hyp_p_join.iterrows():
        bins = bins_lookup.get(row["model"], [])
        x_arr = np.array([b.x_time_unit for b in bins], dtype=float)
        y_arr = np.array([b.y_success_percent for b in bins], dtype=float)
        slope_one, r2_one = hyp_p.fit_log_proportional(x_arr, y_arr)
        half_one = -np.log(2.0) / slope_one if np.isfinite(slope_one) and slope_one < 0 else float("nan")
        one_param_rows.append(
            {
                "model": row["model"],
                "slope_oneparam": slope_one,
                "r2_oneparam": r2_one,
                "half_life_oneparam_h": half_one,
            }
        )
    one_param_df = pd.DataFrame(one_param_rows)
    hyp_p_join = hyp_p_join.merge(one_param_df, on="model", how="left")
    hyp_p_join.to_csv(TAB_DIR / "hypothesis_p_summary_24plus.csv", index=False)

    hyp_p_rows = []
    for _, row in hyp_p_join.iterrows():
        hyp_p_rows.append(
            [
                latex_escape(str(row["paper_model"])),
                f"{int(row['analysis_problems'])}",
                f"{100.0 * row['overall_success_rate']:.1f}\\%",
                f"{row['r2_oneparam']:.3f}",
                f"{row['half_life_oneparam_h']:.2f}",
                f"{row['metr_h50_hours']:.2f}",
            ]
        )
    write_longtable(
        TAB_DIR / "hypothesis_p_summary_24plus.tex",
        (
            "Six-bin Hypothesis~P fit summary for models with at least 24 analyzed problems. "
            "Problems are sorted by the fastest-five human baseline and averaged within bins; "
            "the fit is the one-parameter ansatz $\\log p_{\\text{success}} = c \\cdot t_{\\text{human}}$ "
            "(equivalently $p_{\\text{success}} = e^{c\\, t_{\\text{human}}}$), with $0\\%$ bins "
            "dropped from the regression. The half-life is $-\\log 2 / c$ in hours. The last "
            "column reports the METR-style $50\\%$ horizon on the same human baseline for "
            "comparison."
        ),
        "tab:hypothesis_p_summary",
        "lrrrrr",
        [
            r"\textbf{Model}",
            r"\textbf{Problems}",
            r"\textbf{Success rate}",
            r"\textbf{$R^2$}",
            r"\textbf{Half-life (h)}",
            r"\textbf{METR $h_{50}$ (h)}",
        ],
        hyp_p_rows,
        size_cmd=r"\tiny\setlength{\tabcolsep}{3pt}",
    )

    print(f"Wrote figures to: {FIG_DIR}")
    print(f"Wrote tables to: {TAB_DIR}")


if __name__ == "__main__":
    main()


==> anc/make_hypothesis_p_bin_sensitivity.py <==
#!/usr/bin/env python3
"""
Bin-count sensitivity check for Appendix A (Hypothesis P) panels.

Regenerates the "top-6 most-covered models" exponential-fit panel figure
(analogous to figures/hypothesis_p_top6_panels.pdf, which uses 6 bins)
for alternative bin counts. Intended as a quick visual sanity check of
how much the panels in Figure 4 move when the number of equal-size
quantile bins is changed; not referenced from the paper.

Outputs land in analysis/hypothesis_p_bin_sensitivity/ as
hypothesis_p_top6_panels_{N}bins.pdf for N in BIN_COUNTS.
"""

from __future__ import annotations

import os
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

matplotlib.rcParams["pdf.fonttype"] = 42

import run_fastest_five_hyp2 as hyp_p
from export_revision_assets import draw_hypothesis_p_ax
from run_fastest_five_analysis import compute_t_human_fastest_five, load_upload_attempts


BIN_COUNTS = (5, 7)
OUT_DIR = ROOT / "hypothesis_p_bin_sensitivity"


def build_summary_with_bins(
    attempts: pd.DataFrame,
    human_times: pd.DataFrame,
    num_bins: int,
) -> pd.DataFrame:
    per_problem = hyp_p.aggregate_attempts(attempts)
    models = (
        per_problem.groupby(["model_name", "model_config"], as_index=False)
        .agg(total_attempts=("attempts", "sum"), total_successes=("successes", "sum"))
        .sort_values(["total_attempts", "total_successes"], ascending=[False, False])
        .reset_index(drop=True)
    )

    rows = []
    for _, row in models.iterrows():
        model_name = str(row["model_name"])
        model_config = str(row["model_config"])
        try:
            bins = hyp_p.compute_hyp2_bins(
                per_problem,
                human_times,
                model_name,
                model_config,
                hyp_p.PROBLEM_RANGE,
                num_bins,
                hyp_p.X_UNIT,
                hyp_p.BIN_SUCCESS_WEIGHTING,
            )
        except ValueError:
            # Fewer covered problems than requested bins; skip this model.
            continue
        rows.append(
            {
                "model": model_name,
                "model_config": model_config,
                "analysis_problems": int(sum(b.num_problems for b in bins)),
                "analysis_attempts": int(row["total_attempts"]),
                "analysis_successes": int(row["total_successes"]),
                "overall_success_rate": (
                    float(row["total_successes"] / row["total_attempts"])
                    if row["total_attempts"]
                    else float("nan")
                ),
                "bins": bins,
            }
        )

    return pd.DataFrame(rows).sort_values(
        ["analysis_problems", "analysis_attempts", "analysis_successes"],
        ascending=[False, False, False],
    ).reset_index(drop=True)


def make_top6_panels(summary_with_bins: pd.DataFrame, num_bins: int, out_pdf: Path) -> None:
    top6 = summary_with_bins.head(6)
    fig, axes = plt.subplots(2, 3, figsize=(15.5, 9.8), dpi=240)
    axes = np.asarray(axes).ravel()

    for ax, (_, row) in zip(axes, top6.iterrows()):
        draw_hypothesis_p_ax(ax, row)

    fig.suptitle(
        f"Bin-sensitivity check: exponential success-probability fits, {num_bins} bins",
        fontsize=16,
        fontweight="bold",
        y=0.99,
    )
    fig.tight_layout()
    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    attempts = load_upload_attempts(hyp_p.INPUT_JSONL)
    human_times = compute_t_human_fastest_five(hyp_p.FASTEST_SOLVERS_CSV, hyp_p.PROBLEM_RANGE)

    for num_bins in BIN_COUNTS:
        summary = build_summary_with_bins(attempts, human_times, num_bins)
        out_pdf = OUT_DIR / f"hypothesis_p_top6_panels_{num_bins}bins.pdf"
        make_top6_panels(summary, num_bins, out_pdf)
        print(f"Wrote: {out_pdf}")


if __name__ == "__main__":
    main()


==> anc/make_hypothesis_p_gpt54_bin_sensitivity.py <==
#!/usr/bin/env python3
"""
Bin-count sensitivity figure for GPT-5.4 (xhigh) (Hypothesis P, Appendix).

Generates a single multi-panel figure showing the same model's exponential
success-probability fit at bin counts {4, 5, 6, 7, 8}. Used in the Appendix
to illustrate how much the fitted curve / R^2 / y(0h) move with bin choice.

Output: figures/hypothesis_p_gpt54_bin_sensitivity.pdf
"""

from __future__ import annotations

import os
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

matplotlib.rcParams["pdf.fonttype"] = 42

import run_fastest_five_hyp2 as hyp_p
from export_revision_assets import draw_hypothesis_p_ax, paper_label
from run_fastest_five_analysis import compute_t_human_fastest_five, load_upload_attempts


TARGET_MODEL_NAME = "GPT-5.4 (xhigh)"
TARGET_MODEL_CONFIG = "openai/gpt-54"
BIN_COUNTS = (4, 5, 6, 7, 8)

PAPER_ROOT = ROOT.parent
OUT_PDF = PAPER_ROOT / "figures" / "hypothesis_p_gpt54_bin_sensitivity.pdf"


def build_row(per_problem: pd.DataFrame, human_times: pd.DataFrame, total_attempts: int, total_successes: int, num_bins: int) -> pd.Series:
    bins = hyp_p.compute_hyp2_bins(
        per_problem,
        human_times,
        TARGET_MODEL_NAME,
        TARGET_MODEL_CONFIG,
        hyp_p.PROBLEM_RANGE,
        num_bins,
        hyp_p.X_UNIT,
        hyp_p.BIN_SUCCESS_WEIGHTING,
    )
    overall = float(total_successes / total_attempts) if total_attempts else float("nan")
    return pd.Series(
        {
            "model": TARGET_MODEL_NAME,
            "model_config": TARGET_MODEL_CONFIG,
            "analysis_problems": int(sum(b.num_problems for b in bins)),
            "analysis_attempts": int(total_attempts),
            "analysis_successes": int(total_successes),
            "overall_success_rate": overall,
            "bins": bins,
        }
    )


def main() -> None:
    attempts = load_upload_attempts(hyp_p.INPUT_JSONL)
    human_times = compute_t_human_fastest_five(hyp_p.FASTEST_SOLVERS_CSV, hyp_p.PROBLEM_RANGE)
    per_problem = hyp_p.aggregate_attempts(attempts)

    sub = per_problem[
        (per_problem["model_name"] == TARGET_MODEL_NAME)
        & (per_problem["model_config"] == TARGET_MODEL_CONFIG)
    ]
    total_attempts = int(sub["attempts"].sum())
    total_successes = int(sub["successes"].sum())
    if total_attempts == 0:
        raise RuntimeError(f"No attempts found for {TARGET_MODEL_NAME} ({TARGET_MODEL_CONFIG}).")

    fig, axes = plt.subplots(2, 3, figsize=(15.5, 9.8), dpi=240)
    axes = np.asarray(axes).ravel()

    for ax, num_bins in zip(axes, BIN_COUNTS):
        row = build_row(per_problem, human_times, total_attempts, total_successes, num_bins)
        draw_hypothesis_p_ax(ax, row)
        # Replace per-panel title with bin-count emphasis.
        ax.set_title(f"{paper_label(TARGET_MODEL_NAME)} -- {num_bins} bins", fontsize=11, fontweight="bold")

    # Hide the unused 6th cell.
    axes[-1].axis("off")

    fig.suptitle(
        "Bin-sensitivity of the Hypothesis P exponential fit for GPT-5.4 (xhigh)",
        fontsize=15,
        fontweight="bold",
        y=0.99,
    )
    fig.tight_layout()
    OUT_PDF.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT_PDF, bbox_inches="tight")
    plt.close(fig)
    print(f"Wrote: {OUT_PDF}")


if __name__ == "__main__":
    main()


==> anc/make_single_model_main_text_plots.py <==
#!/usr/bin/env python3
"""
Single-model GPT-5.4 (xhigh) plots for the main text.

When the long Hypothesis~T table and the Hypothesis~P 6-panel figure
(plus its 22-row table) were moved to the appendix, the main text
sections 4.1 and 4.2 needed compact illustrative figures. This script
produces:

- figures/hypothesis_t_gpt54.pdf : single-panel log-log plot of
  generated-token cost per successful answer vs t_human for
  GPT-5.4 (xhigh), with the fitted power law overlaid.
- figures/hypothesis_p_gpt54.pdf : single-panel semi-log plot of
  bin-mean success rate vs t_human for GPT-5.4 (xhigh), with the
  one-parameter Hypothesis P fit (line through (0,1)) overlaid.
"""

from __future__ import annotations

import os
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

matplotlib.rcParams["pdf.fonttype"] = 42

import run_fastest_five_analysis as hyp_t
import run_fastest_five_hyp2 as hyp_p
from export_revision_assets import draw_hypothesis_p_ax, paper_label
from run_fastest_five_analysis import compute_t_human_fastest_five, load_upload_attempts


PAPER_ROOT = ROOT.parent
TARGET_NAME = "GPT-5.4 (xhigh)"
TARGET_CFG = "openai/gpt-54"


def make_hypothesis_t_gpt54(out_pdf: Path) -> None:
    attempts = load_upload_attempts(hyp_t.INPUT_JSONL)
    human_times = compute_t_human_fastest_five(hyp_t.FASTEST_SOLVERS_CSV, hyp_t.PROBLEM_RANGE)
    summary, per_problem = hyp_t.build_hyp1_summary(attempts, human_times)

    row = summary[
        (summary["model"] == TARGET_NAME) & (summary["model_config"] == TARGET_CFG)
    ].iloc[0]
    sub = per_problem[
        (per_problem["model_name"] == TARGET_NAME)
        & (per_problem["model_config"] == TARGET_CFG)
        & (per_problem["success_rate"] >= hyp_t.MIN_SUCCESS_RATE_FOR_HYP1)
        & (per_problem["successes"] >= 1)
        & np.isfinite(per_problem["t_human_seconds"])
    ].copy()

    x = sub["t_human_seconds"].to_numpy(dtype=float)
    y = sub["tokens_per_success"].to_numpy(dtype=float)
    x_min, x_max = float(np.nanmin(x)), float(np.nanmax(x))
    x_line = np.geomspace(x_min * 0.9, x_max * 1.1, 250)
    y_line = row["a"] * np.power(x_line, row["b"])

    fig, ax = plt.subplots(figsize=(8.5, 5.6), dpi=240)
    ax.scatter(
        x,
        y,
        s=46,
        alpha=0.78,
        color="#2E86AB",
        edgecolors="white",
        linewidths=0.4,
        label="problems included in fit",
    )
    ax.plot(x_line, y_line, color="#C0392B", linewidth=2.2, label="fitted power law")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid(True, which="both", axis="both", alpha=0.18)
    ax.set_xlabel(r"Human solve time $t_{\mathrm{human}}$ (seconds)")
    ax.set_ylabel("Generated tokens per successful answer")
    ax.set_title(paper_label(TARGET_NAME), fontsize=12, fontweight="bold")
    ax.legend(frameon=False, fontsize=9, loc="upper left")
    ax.text(
        0.97,
        0.05,
        f"$a = {row['a']:.1e}$, $b = {row['b']:.3f}$, $R^2 = {row['r2']:.3f}$\n"
        f"{int(row['problems_included'])}/{int(row['problems_total'])} problems, "
        f"{100.0 * row['overall_success_rate']:.1f}% overall success",
        transform=ax.transAxes,
        fontsize=9,
        va="bottom",
        ha="right",
        color="#333333",
        bbox={"facecolor": "white", "alpha": 0.85, "edgecolor": "none", "pad": 3},
    )
    fig.tight_layout()
    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def make_hypothesis_p_gpt54(out_pdf: Path) -> None:
    attempts = load_upload_attempts(hyp_p.INPUT_JSONL)
    human_times = compute_t_human_fastest_five(hyp_p.FASTEST_SOLVERS_CSV, hyp_p.PROBLEM_RANGE)
    per_problem = hyp_p.aggregate_attempts(attempts)

    bins = hyp_p.compute_hyp2_bins(
        per_problem,
        human_times,
        TARGET_NAME,
        TARGET_CFG,
        hyp_p.PROBLEM_RANGE,
        hyp_p.NUM_BINS,
        hyp_p.X_UNIT,
        hyp_p.BIN_SUCCESS_WEIGHTING,
    )
    sub = per_problem[
        (per_problem["model_name"] == TARGET_NAME) & (per_problem["model_config"] == TARGET_CFG)
    ]
    total_attempts = int(sub["attempts"].sum())
    total_successes = int(sub["successes"].sum())
    overall = float(total_successes / total_attempts) if total_attempts else float("nan")

    row = pd.Series(
        {
            "model": TARGET_NAME,
            "model_config": TARGET_CFG,
            "analysis_problems": int(sum(b.num_problems for b in bins)),
            "analysis_attempts": total_attempts,
            "analysis_successes": total_successes,
            "overall_success_rate": overall,
            "bins": bins,
        }
    )

    fig, ax = plt.subplots(figsize=(8.5, 5.6), dpi=240)
    draw_hypothesis_p_ax(ax, row)
    fig.tight_layout()
    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    make_hypothesis_t_gpt54(PAPER_ROOT / "figures" / "hypothesis_t_gpt54.pdf")
    print(f"Wrote: {PAPER_ROOT / 'figures' / 'hypothesis_t_gpt54.pdf'}")
    make_hypothesis_p_gpt54(PAPER_ROOT / "figures" / "hypothesis_p_gpt54.pdf")
    print(f"Wrote: {PAPER_ROOT / 'figures' / 'hypothesis_p_gpt54.pdf'}")


if __name__ == "__main__":
    main()


==> anc/plot_metr_upload_analysis.py <==
#!/usr/bin/env python3
"""
Unified METR-style analysis for euler_upload.jsonl + fastest_solvers_943_992.csv.

Inputs:
- euler_upload.jsonl
- fastest_solvers_943_992.csv

Outputs (in metr_plots2/):
- metr_horizon_summary_euler_upload.pdf
- metr_logistic_panels_euler_upload.pdf
- metr_release_date_intervals_euler_upload.pdf

Method:
- Relevant solvers = users with solve times on >= 10 distinct problems in 943-992.
- t_human(problem) = geometric mean of solve times of relevant solvers on that problem.
- For each model config, fit the METR-style logistic curve:
      p_success(task) = sigmoid((log h - log t_human(task)) * beta)
  using per-problem binomial counts.
"""

from __future__ import annotations

import json
import math
import os
import re
from dataclasses import dataclass
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.lines import Line2D
from scipy.special import expit

from compute_metr_time_horizons import compute_t_human_from_fastest_solvers, fit_metr_horizon


matplotlib.rcParams["pdf.fonttype"] = 42

INPUT_JSONL = ROOT / "euler_upload.jsonl"
FASTEST_SOLVERS_CSV = ROOT / "fastest_solvers_943_992.csv"
OUTPUT_DIR = ROOT / "metr_plots2"

PROBLEM_RANGE = range(943, 993)
T_HUMAN_SELECTION_RANGE = PROBLEM_RANGE
T_HUMAN_THRESHOLD = 10

PROVIDER_COLORS = {
    "openai": "#1f77b4",
    "xai": "#d62728",
    "gemini": "#2ca02c",
    "anthropic": "#9467bd",
    "deepseek": "#ff7f0e",
    "moonshot": "#8c564b",
    "glm": "#17becf",
}

# Release dates verified against official announcement pages/docs.
MODEL_RELEASE_DATES = {
    "Kimi K2 Thinking": "2025-11-06",
    "Kimi K2.5 (Think)": "2026-01-27",
    "Claude-Opus-4.6 (High)": "2026-02-05",
    "DeepSeek-v3.2 (Think)": "2025-12-01",
    "Gemini 3.1 Pro Preview": "2026-02-19",
    "Gemini 3 Pro (preview)": "2025-11-18",
    "Gemini 3 Flash": "2025-12-17",
    "Gemini 2.5 Pro": "2025-03-25",
    "GPT-5 (high)": "2025-08-07",
    "GPT-5 (Euler Agent 2)": "2025-08-07",
    "GPT-5.2 (high)": "2025-12-11",
    "o4-mini (high)": "2025-04-16",
    "GPT-5 (Euler Agent)": "2025-08-07",
    "GPT-5.1 (high)": "2025-11-13",
    "GPT-5.4 (xhigh)": "2026-03-05",
    "GLM 5.1": "2026-04-07",
    "Grok 4 Fast R (Aug. Solver)": "2025-07-09",
    "Grok 4 Fast R (Euler Agent)": "2025-07-09",
    "Grok 4 (Euler Agent)": "2025-07-09",
    "Grok 4 Fast (Old Euler Agent 2)": "2025-07-09",
    "Grok 4 Fast R (Old Euler Agent 1)": "2025-07-09",
    "Grok 4 Fast R": "2025-07-09",
    "Grok 4.1 Fast (Reasoning)": "2025-11-19",
    "Grok 4 Fast R (Euler Agent, old)": "2025-07-09",
    "Grok 4": "2025-07-09",
}

SHORT_LABELS = {
    "Kimi K2 Thinking": "Kimi K2",
    "Kimi K2.5 (Think)": "Kimi K2.5",
    "Claude-Opus-4.6 (High)": "Claude Opus 4.6",
    "DeepSeek-v3.2 (Think)": "DeepSeek v3.2",
    "Gemini 3.1 Pro Preview": "Gemini 3.1 Pro",
    "Gemini 3 Pro (preview)": "Gemini 3 Pro",
    "Gemini 3 Flash": "Gemini 3 Flash",
    "Gemini 2.5 Pro": "Gemini 2.5 Pro",
    "GPT-5 (high)": "GPT-5 high",
    "GPT-5 (Euler Agent 2)": "GPT-5 EA2",
    "GPT-5.2 (high)": "GPT-5.2 high",
    "o4-mini (high)": "o4-mini high",
    "GPT-5 (Euler Agent)": "GPT-5 EA",
    "GPT-5.1 (high)": "GPT-5.1 high",
    "GPT-5.4 (xhigh)": "GPT-5.4 xhigh",
    "GLM 5.1": "GLM 5.1",
    "Grok 4 Fast R (Aug. Solver)": "Grok 4 Fast Aug",
    "Grok 4 Fast R (Euler Agent)": "Grok 4 Fast EA3",
    "Grok 4 (Euler Agent)": "Grok 4 EA",
    "Grok 4 Fast (Old Euler Agent 2)": "Grok 4 Fast EA2",
    "Grok 4 Fast R (Old Euler Agent 1)": "Grok 4 Fast EA1",
    "Grok 4 Fast R": "Grok 4 Fast",
    "Grok 4.1 Fast (Reasoning)": "Grok 4.1 Fast",
    "Grok 4 Fast R (Euler Agent, old)": "Grok 4 Fast old",
    "Grok 4": "Grok 4",
}

# Remove duplicate scaffold variants that share an underlying release date, so
# the release-date interval plot and the main METR table are not cluttered with
# near-identical agent configurations. Non-agent base models are kept in full:
# in particular, both Grok 4 and Grok 4 Fast (the two xAI base releases of
# 2025-07-09) are retained.
RELEASE_INTERVAL_EXCLUDE_MODELS = {
    "GPT-5 (Euler Agent 2)",
    "Grok 4 Fast R (Aug. Solver)",
    "Grok 4 Fast R (Euler Agent)",
    "Grok 4 (Euler Agent)",
    "Grok 4 Fast (Old Euler Agent 2)",
    "Grok 4 Fast R (Euler Agent, old)",
}


@dataclass(frozen=True)
class ModelSummary:
    model_name: str
    model_config: str
    provider: str
    n_problems: int
    n_attempts: int
    n_successes: int
    overall_success_rate: float
    h50_hours: float
    h80_hours: float
    beta: float
    intercept: float
    slope_log_t: float
    mcfadden_r2: float
    release_date: pd.Timestamp
    short_label: str


def extract_problem_number(source: str) -> int | None:
    match = re.search(r"euler(\d+)", str(source))
    return int(match.group(1)) if match else None


def load_upload_attempts(path: Path) -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    with path.open("r", encoding="utf-8") as handle:
        for i, line in enumerate(handle):
            if not line.strip():
                continue
            obj = json.loads(line)
            problem_number = extract_problem_number(obj.get("source", ""))
            if problem_number is None:
                continue
            rows.append(
                {
                    "row_idx": i,
                    "problem_number": int(problem_number),
                    "model_name": str(obj.get("model_name")),
                    "model_config": str(obj.get("model_config")),
                    "correct": bool(obj.get("correct")),
                }
            )
    return pd.DataFrame(rows)


def aggregate_attempts_by_config(attempts: pd.DataFrame) -> pd.DataFrame:
    grouped = (
        attempts.groupby(["model_name", "model_config", "problem_number"], as_index=False)
        .agg(attempts=("correct", "size"), successes=("correct", "sum"))
        .sort_values(["model_name", "problem_number"])
        .reset_index(drop=True)
    )
    grouped["success_rate"] = grouped["successes"] / grouped["attempts"]
    return grouped


def provider_from_config(model_config: str) -> str:
    if "/" in model_config:
        return model_config.split("/", 1)[0]
    return "other"


def build_model_summary(attempts: pd.DataFrame, human_times: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    per_problem = aggregate_attempts_by_config(attempts)
    per_problem = per_problem[per_problem["model_name"] != "GPT-5-Pro (Aug. Solver)"].copy()
    summary_rows: list[ModelSummary] = []

    for (model_name, model_config), sub in per_problem.groupby(["model_name", "model_config"], sort=True):
        merged = sub.merge(human_times, on="problem_number", how="inner")
        merged = merged[np.isfinite(merged["t_human_seconds"])].copy()
        if len(merged) == 0:
            continue

        fit = fit_metr_horizon(merged)
        total_attempts = int(merged["attempts"].sum())
        total_successes = int(merged["successes"].sum())
        release_str = MODEL_RELEASE_DATES.get(str(model_name))
        if release_str is None:
            raise KeyError(f"Missing release date mapping for model: {model_name}")

        summary_rows.append(
            ModelSummary(
                model_name=str(model_name),
                model_config=str(model_config),
                provider=provider_from_config(str(model_config)),
                n_problems=int(merged["problem_number"].nunique()),
                n_attempts=total_attempts,
                n_successes=total_successes,
                overall_success_rate=(total_successes / total_attempts) if total_attempts else float("nan"),
                h50_hours=float(fit["h50_hours"]),
                h80_hours=float(fit["h80_hours"]),
                beta=float(fit["beta"]),
                intercept=float(fit["intercept"]),
                slope_log_t=float(fit["slope_log_t"]),
                mcfadden_r2=float(fit["mcfadden_r2"]),
                release_date=pd.Timestamp(release_str),
                short_label=SHORT_LABELS.get(str(model_name), str(model_name)),
            )
        )

    summary = pd.DataFrame([row.__dict__ for row in summary_rows]).sort_values(
        ["h50_hours", "overall_success_rate"], ascending=[False, False]
    )
    return summary.reset_index(drop=True), per_problem


def make_horizon_summary_plot(summary: pd.DataFrame, out_pdf: Path) -> None:
    ordered = summary.copy().reset_index(drop=True)
    fig_height = max(8.0, 0.42 * len(ordered) + 1.6)
    fig, ax = plt.subplots(figsize=(12.5, fig_height), dpi=250)

    y = np.arange(len(ordered))
    for i, row in ordered.iterrows():
        color = PROVIDER_COLORS.get(str(row["provider"]), "#333333")
        ax.hlines(i, row["h80_hours"], row["h50_hours"], color=color, linewidth=3.0, alpha=0.9)
        ax.scatter([row["h80_hours"]], [i], s=58, facecolor="white", edgecolor=color, linewidth=1.4, zorder=4)
        ax.scatter([row["h50_hours"]], [i], s=58, color=color, edgecolor="white", linewidth=0.7, zorder=5)
        ax.text(
            row["h50_hours"] * 1.06,
            i,
            f"{row['h50_hours']:.1f}h",
            va="center",
            fontsize=8.5,
            color="#333333",
        )

    labels = [
        f"{row['short_label']}  [{row['n_problems']}p, {100.0 * row['overall_success_rate']:.0f}%]"
        for _, row in ordered.iterrows()
    ]
    ax.set_yticks(y)
    ax.set_yticklabels(labels, fontsize=8.7)
    ax.invert_yaxis()
    ax.set_xscale("log")
    ax.set_xlabel("Time horizon (hours)")
    ax.set_title(
        "Unified METR-style horizons from euler_upload.jsonl\n"
        "Segments run from fitted 80% horizon (left) to 50% horizon (right)",
        fontsize=15,
        fontweight="bold",
    )
    ax.grid(True, which="both", axis="x", alpha=0.22)

    providers_present = [p for p in PROVIDER_COLORS if p in set(ordered["provider"])]
    handles = [
        Line2D([0], [0], color=PROVIDER_COLORS[p], lw=3, label=p)
        for p in providers_present
    ]
    ax.legend(handles=handles, loc="lower right", frameon=False, title="Provider")
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def _x_grid(summary: pd.DataFrame, per_problem: pd.DataFrame, human_times: pd.DataFrame) -> np.ndarray:
    x_problem = human_times["t_human_seconds"].to_numpy(dtype=float) / 3600.0
    x_min = float(np.nanmin(x_problem))
    x_max = float(np.nanmax(x_problem))
    return np.geomspace(max(x_min * 0.85, 1e-3), x_max, 320)


def make_logistic_panels_pdf(
    summary: pd.DataFrame,
    per_problem: pd.DataFrame,
    human_times: pd.DataFrame,
    out_pdf: Path,
) -> None:
    x_grid_hours = _x_grid(summary, per_problem, human_times)
    human_lookup = human_times[["problem_number", "t_human_hours"]]
    x_max_hours = float(np.nanmax(human_times["t_human_hours"].to_numpy(dtype=float)))

    panels_per_page = 9
    ncols = 3
    nrows = 3

    with PdfPages(out_pdf) as pdf:
        for start in range(0, len(summary), panels_per_page):
            chunk = summary.iloc[start : start + panels_per_page].reset_index(drop=True)
            fig, axes = plt.subplots(nrows, ncols, figsize=(15.0, 12.8), dpi=220, sharex=True, sharey=True)
            axes = np.asarray(axes).ravel()

            for ax, (_, row) in zip(axes, chunk.iterrows()):
                color = PROVIDER_COLORS.get(str(row["provider"]), "#333333")
                model_points = per_problem[
                    (per_problem["model_name"] == row["model_name"])
                    & (per_problem["model_config"] == row["model_config"])
                ].merge(human_lookup, on="problem_number", how="left")
                model_points = model_points[np.isfinite(model_points["t_human_hours"])].copy()

                eta = row["intercept"] + row["slope_log_t"] * np.log(x_grid_hours * 3600.0)
                y_line = 100.0 * expit(eta)

                ax.scatter(
                    model_points["t_human_hours"],
                    100.0 * model_points["success_rate"],
                    s=34,
                    alpha=0.65,
                    color=color,
                    edgecolors="white",
                    linewidths=0.35,
                )
                ax.plot(x_grid_hours, y_line, color=color, linewidth=2.2)
                ax.axvline(row["h50_hours"], color=color, linestyle="--", linewidth=1.1, alpha=0.9)
                ax.axvline(row["h80_hours"], color=color, linestyle=":", linewidth=1.1, alpha=0.9)
                ax.axhline(50.0, color="#777777", linestyle="--", linewidth=0.8, alpha=0.35)
                ax.axhline(80.0, color="#999999", linestyle=":", linewidth=0.8, alpha=0.35)
                ax.set_xscale("log")
                ax.set_xlim(float(x_grid_hours.min()), x_max_hours)
                ax.set_ylim(-2, 102)
                ax.grid(True, which="both", axis="both", alpha=0.14)
                ax.set_title(row["short_label"], fontsize=11, fontweight="bold")
                ax.text(
                    0.03,
                    0.04,
                    f"{row['model_config']}\n"
                    f"h50={row['h50_hours']:.1f}h, h80={row['h80_hours']:.1f}h\n"
                    f"{row['n_problems']} problems, {100.0 * row['overall_success_rate']:.1f}% success\n"
                    f"McFadden $R^2$={row['mcfadden_r2']:.2f}",
                    transform=ax.transAxes,
                    fontsize=7.9,
                    va="bottom",
                    ha="left",
                    color="#333333",
                    bbox={"facecolor": "white", "alpha": 0.72, "edgecolor": "none", "pad": 2.5},
                )

            for ax in axes[len(chunk) :]:
                ax.axis("off")

            fig.suptitle(
                "Unified METR-style logistic fits from euler_upload.jsonl",
                fontsize=16,
                fontweight="bold",
                y=0.995,
            )
            fig.supxlabel(r"Human solve time $t_{\mathrm{human}}$ (hours)")
            fig.supylabel("Success probability (%)")
            fig.tight_layout()
            pdf.savefig(fig, bbox_inches="tight")
            plt.close(fig)


def make_release_date_interval_plot(summary: pd.DataFrame, out_pdf: Path) -> None:
    plot_df = summary[~summary["model_name"].isin(RELEASE_INTERVAL_EXCLUDE_MODELS)].copy()
    plot_df = plot_df.sort_values(["release_date", "h50_hours"], ascending=[True, False]).reset_index(drop=True)
    plot_df["x_plot"] = plot_df["release_date"]

    fig, ax = plt.subplots(figsize=(14.0, 8.3), dpi=250)

    providers_present: set[str] = set()
    for i, row in plot_df.iterrows():
        provider = str(row["provider"])
        color = PROVIDER_COLORS.get(provider, "#333333")
        providers_present.add(provider)

        ax.vlines(
            row["x_plot"],
            ymin=row["h80_hours"],
            ymax=row["h50_hours"],
            color=color,
            linewidth=3.2,
            alpha=0.9,
            zorder=2,
        )
        ax.scatter([row["x_plot"]], [row["h80_hours"]], s=46, facecolor="white", edgecolor=color, linewidth=1.3, zorder=3)
        ax.scatter([row["x_plot"]], [row["h50_hours"]], s=46, color=color, edgecolor="white", linewidth=0.7, zorder=4)

        ax.annotate(
            row["short_label"],
            xy=(row["x_plot"], row["h50_hours"]),
            xytext=(0, 5 + (i % 3) * 3),
            textcoords="offset points",
            fontsize=7.7,
            rotation=55,
            color=color,
            ha="left",
            va="bottom",
        )

    handles = [
        Line2D([0], [0], color=PROVIDER_COLORS[p], lw=3, label=p)
        for p in sorted(providers_present)
    ]
    ax.legend(handles=handles, loc="upper left", frameon=False, title="Provider")
    ax.set_yscale("log")
    ax.set_ylabel("Time horizon (hours, log scale)")
    ax.set_xlabel("Underlying model release date")
    ax.set_title(
        "Unified METR-style 50%/80% horizon intervals by release date\n"
        "Models sharing a release date are plotted at the same x-coordinate",
        fontsize=15,
        fontweight="bold",
    )
    ax.grid(True, which="both", axis="y", alpha=0.20)
    ax.xaxis.set_major_locator(mdates.MonthLocator(interval=1))
    ax.xaxis.set_major_formatter(mdates.DateFormatter("%Y-%m"))
    fig.autofmt_xdate()
    fig.tight_layout()
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    attempts = load_upload_attempts(INPUT_JSONL)
    human_times = compute_t_human_from_fastest_solvers(
        FASTEST_SOLVERS_CSV,
        analysis_range=PROBLEM_RANGE,
        selection_range=T_HUMAN_SELECTION_RANGE,
        threshold=T_HUMAN_THRESHOLD,
    )
    summary, per_problem = build_model_summary(attempts, human_times)

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

    out_summary = OUTPUT_DIR / "metr_horizon_summary_euler_upload.pdf"
    out_panels = OUTPUT_DIR / "metr_logistic_panels_euler_upload.pdf"
    out_intervals = OUTPUT_DIR / "metr_release_date_intervals_euler_upload.pdf"

    make_horizon_summary_plot(summary, out_summary)
    make_logistic_panels_pdf(summary, per_problem, human_times, out_panels)
    make_release_date_interval_plot(summary, out_intervals)

    print(f"Loaded {len(attempts)} attempt rows across {attempts['problem_number'].nunique()} problems.")
    print(f"Fit {len(summary)} model configs.")
    print(summary[["model_name", "model_config", "h50_hours", "h80_hours", "overall_success_rate"]].to_string(index=False))
    print(f"Wrote: {out_summary}")
    print(f"Wrote: {out_panels}")
    print(f"Wrote: {out_intervals}")


if __name__ == "__main__":
    main()


==> anc/regenerate_hypothesis_p_top6_panels.py <==
#!/usr/bin/env python3
"""
Regenerate figures/hypothesis_p_top6_panels.pdf with a main-text suptitle.

The original figure was built with an "Appendix view: ..." title because
Hypothesis P lived in Appendix A. The paper has since promoted Hypothesis P
to the main text (Section 4.2), so this script rebuilds the same panel
with a neutral title that fits the new placement. Otherwise it is identical
to make_hypothesis_p_top6_panels in export_revision_assets.py.
"""

from __future__ import annotations

import os
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

matplotlib.rcParams["pdf.fonttype"] = 42

import run_fastest_five_hyp2 as hyp_p
from export_revision_assets import draw_hypothesis_p_ax
from run_fastest_five_analysis import compute_t_human_fastest_five, load_upload_attempts


PAPER_ROOT = ROOT.parent
OUT_PDF = PAPER_ROOT / "figures" / "hypothesis_p_top6_panels.pdf"


def build_summary_with_bins() -> pd.DataFrame:
    attempts = load_upload_attempts(hyp_p.INPUT_JSONL)
    human_times = compute_t_human_fastest_five(hyp_p.FASTEST_SOLVERS_CSV, hyp_p.PROBLEM_RANGE)
    per_problem = hyp_p.aggregate_attempts(attempts)

    models = (
        per_problem.groupby(["model_name", "model_config"], as_index=False)
        .agg(total_attempts=("attempts", "sum"), total_successes=("successes", "sum"))
        .sort_values(["total_attempts", "total_successes"], ascending=[False, False])
        .reset_index(drop=True)
    )

    rows = []
    for _, row in models.iterrows():
        model_name = str(row["model_name"])
        model_config = str(row["model_config"])
        bins = hyp_p.compute_hyp2_bins(
            per_problem,
            human_times,
            model_name,
            model_config,
            hyp_p.PROBLEM_RANGE,
            hyp_p.NUM_BINS,
            hyp_p.X_UNIT,
            hyp_p.BIN_SUCCESS_WEIGHTING,
        )
        rows.append(
            {
                "model": model_name,
                "model_config": model_config,
                "analysis_problems": int(sum(b.num_problems for b in bins)),
                "analysis_attempts": int(row["total_attempts"]),
                "analysis_successes": int(row["total_successes"]),
                "overall_success_rate": (
                    float(row["total_successes"] / row["total_attempts"])
                    if row["total_attempts"]
                    else float("nan")
                ),
                "bins": bins,
            }
        )

    return pd.DataFrame(rows).sort_values(
        ["analysis_problems", "analysis_attempts", "analysis_successes"],
        ascending=[False, False, False],
    ).reset_index(drop=True)


def main() -> None:
    summary = build_summary_with_bins()
    top6 = summary.head(6)

    fig, axes = plt.subplots(2, 3, figsize=(15.5, 9.8), dpi=240)
    axes = np.asarray(axes).ravel()

    for ax, (_, row) in zip(axes, top6.iterrows()):
        draw_hypothesis_p_ax(ax, row)

    fig.suptitle(
        "Hypothesis~P exponential-fit panels for the six most-covered models",
        fontsize=16,
        fontweight="bold",
        y=0.99,
    )
    fig.tight_layout()
    OUT_PDF.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT_PDF, bbox_inches="tight")
    plt.close(fig)
    print(f"Wrote: {OUT_PDF}")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy
pandas
scipy
matplotlib


==> anc/run_fastest_five_analysis.py <==
#!/usr/bin/env python3
"""
Run Hypothesis 1 + METR-style analyses using t_human from the 5 fastest humans.

Inputs:
- euler_upload.jsonl
- fastest_solvers_943_992.csv

Outputs are written to:
- t_human_fastest_five/

Human-time convention:
- For each problem, t_human is the geometric mean of the 5 fastest human solve
  times available in fastest_solvers_943_992.csv for that problem.
"""

from __future__ import annotations

import json
import math
import os
import re
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from scipy import stats

from compute_metr_time_horizons import fit_metr_horizon
from plot_metr_upload_analysis import (
    MODEL_RELEASE_DATES,
    PROVIDER_COLORS,
    SHORT_LABELS,
    make_horizon_summary_plot as make_metr_horizon_summary_plot,
    make_logistic_panels_pdf as make_metr_logistic_panels_pdf,
    make_release_date_interval_plot as make_metr_release_date_interval_plot,
)


matplotlib.rcParams["pdf.fonttype"] = 42

INPUT_JSONL = ROOT / "euler_upload.jsonl"
FASTEST_SOLVERS_CSV = ROOT / "fastest_solvers_943_992.csv"
OUTPUT_DIR = ROOT / "t_human_fastest_five"

PROBLEM_RANGE = range(943, 993)
MIN_SUCCESS_RATE_FOR_HYP1 = 0.5
EXCLUDE_METR_MODELS = {"GPT-5-Pro (Aug. Solver)"}


@dataclass(frozen=True)
class PowerLawFit:
    a: float
    b: float
    r2: float


def extract_problem_number(source: str) -> int | None:
    match = re.search(r"euler(\d+)", str(source))
    return int(match.group(1)) if match else None


def geometric_mean_positive(values: Iterable[float]) -> float:
    arr = np.asarray(list(values), dtype=float)
    arr = arr[np.isfinite(arr)]
    if len(arr) == 0:
        return float("nan")
    if np.any(arr <= 0):
        raise ValueError("Geometric mean requires strictly positive values.")
    return float(np.exp(np.mean(np.log(arr))))


def load_upload_attempts(path: Path) -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    with path.open("r", encoding="utf-8") as handle:
        for i, line in enumerate(handle):
            if not line.strip():
                continue
            obj = json.loads(line)
            problem_number = extract_problem_number(obj.get("source", ""))
            if problem_number is None:
                continue
            rows.append(
                {
                    "row_idx": i,
                    "problem_number": int(problem_number),
                    "model_name": str(obj.get("model_name")),
                    "model_config": str(obj.get("model_config")),
                    "correct": bool(obj.get("correct")),
                    "output_tokens": int(obj.get("output_tokens")),
                }
            )
    return pd.DataFrame(rows)


def compute_t_human_fastest_five(path: Path, problem_range: range) -> pd.DataFrame:
    df = pd.read_csv(path, usecols=["problem_number", "time_to_solve_seconds"])
    df["problem_number"] = df["problem_number"].astype(int)
    df["time_to_solve_seconds"] = df["time_to_solve_seconds"].astype(float)

    p_min = min(problem_range)
    p_max = max(problem_range)
    df = df[(df["problem_number"] >= p_min) & (df["problem_number"] <= p_max)].copy()

    rows: list[dict[str, object]] = []
    for problem in range(p_min, p_max + 1):
        times = (
            df[df["problem_number"] == problem]["time_to_solve_seconds"]
            .sort_values(ascending=True)
            .head(5)
            .tolist()
        )
        t_seconds = geometric_mean_positive(times)
        rows.append(
            {
                "problem_number": problem,
                "t_human_seconds": t_seconds,
                "t_human_hours": t_seconds / 3600.0 if np.isfinite(t_seconds) else float("nan"),
                "n_fastest_used": len(times),
            }
        )
    return pd.DataFrame(rows)


def aggregate_attempts(attempts: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    per_problem = attempts.groupby(["model_name", "model_config", "problem_number"], as_index=False).agg(
        attempts=("correct", "size"),
        successes=("correct", "sum"),
        total_output_tokens=("output_tokens", "sum"),
    )
    per_problem["success_rate"] = per_problem["successes"] / per_problem["attempts"]
    per_problem["tokens_per_success"] = per_problem["total_output_tokens"] / per_problem["successes"].replace({0: np.nan})

    overall = attempts.groupby(["model_name", "model_config"], as_index=False).agg(
        total_attempts=("correct", "size"),
        total_successes=("correct", "sum"),
    )
    overall["overall_success_rate"] = overall["total_successes"] / overall["total_attempts"]
    return per_problem, overall


def fit_power_law(x: np.ndarray, y: np.ndarray) -> PowerLawFit:
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    mask = np.isfinite(x) & np.isfinite(y) & (x > 0) & (y > 0)
    x = x[mask]
    y = y[mask]
    if len(x) < 2:
        return PowerLawFit(a=float("nan"), b=float("nan"), r2=float("nan"))

    lx = np.log(x)
    ly = np.log(y)
    slope, intercept, r_value, _, _ = stats.linregress(lx, ly)
    return PowerLawFit(a=float(np.exp(intercept)), b=float(slope), r2=float(r_value ** 2))


def build_hyp1_summary(attempts: pd.DataFrame, human_times: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    per_problem, overall = aggregate_attempts(attempts)
    per_problem = per_problem.merge(human_times[["problem_number", "t_human_seconds"]], on="problem_number", how="left")

    rows: list[dict[str, object]] = []
    for (model_name, model_config), sub in per_problem.groupby(["model_name", "model_config"], sort=True):
        total_problem_count = int(sub["problem_number"].nunique())
        fit_df = sub[
            (sub["success_rate"] >= MIN_SUCCESS_RATE_FOR_HYP1)
            & (sub["successes"] >= 1)
            & np.isfinite(sub["t_human_seconds"])
        ].copy()
        fit = fit_power_law(
            fit_df["t_human_seconds"].to_numpy(dtype=float),
            fit_df["tokens_per_success"].to_numpy(dtype=float),
        )
        overall_row = overall[
            (overall["model_name"] == model_name) & (overall["model_config"] == model_config)
        ].iloc[0]

        rows.append(
            {
                "model": str(model_name),
                "model_config": str(model_config),
                "problems_included": int(fit_df["problem_number"].nunique()),
                "problems_total": total_problem_count,
                "overall_success_rate": float(overall_row["overall_success_rate"]),
                "a": float(fit.a),
                "b": float(fit.b),
                "r2": float(fit.r2),
            }
        )

    summary = pd.DataFrame(rows).sort_values(
        ["overall_success_rate", "problems_included"], ascending=[False, False]
    ).reset_index(drop=True)
    return summary, per_problem


def write_hyp1_table_text(summary: pd.DataFrame, out_path: Path) -> None:
    table_df = summary[np.isfinite(summary["a"]) & np.isfinite(summary["b"]) & np.isfinite(summary["r2"])].copy()

    lines = [
        r"\begin{table}[h]",
        r"       \centering",
        r"       \caption{Summary of power law fits for AI token usage vs human solve time. Models fit the",
        r"       relationship $y = a \cdot x^b$ where $y$ is AI generated-token cost per successful answer and $x$ is human",
        r"       solve time in seconds (geometric mean of the 5 fastest human solve times). Only problems with $\geq$50\% model",
        r"       success rate are included.}",
        r"       \label{tab:model_summary_fastest_five}",
        r"       \begin{tabular}{lrrrrr}",
        r"       \toprule",
        r"       \textbf{Model} & \textbf{$a$} & \textbf{$b$} & \textbf{$R^2$} &",
        r"       \makecell{\textbf{Problems}\\\textbf{Included}} &",
        r"       \makecell{\textbf{Success}\\\textbf{Rate}} \\",
        r"       \midrule",
    ]

    for _, row in table_df.iterrows():
        lines.append(
            "       "
            f"{row['model']} & {row['a']:.1e} & {row['b']:.3f} & {row['r2']:.3f} & "
            f"{int(row['problems_included'])}/{int(row['problems_total'])} & "
            f"{100.0 * row['overall_success_rate']:.1f}\\% \\\\"
        )

    lines.extend(
        [
            r"       \bottomrule",
            r"       \end{tabular}",
            r"\end{table}",
        ]
    )
    out_path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def make_hyp1_panels_pdf(
    summary: pd.DataFrame,
    per_problem: pd.DataFrame,
    out_pdf: Path,
    supertitle: str | None = None,
) -> None:
    valid = summary[np.isfinite(summary["a"]) & np.isfinite(summary["b"]) & np.isfinite(summary["r2"])].copy()
    valid = valid.sort_values(
        ["problems_total", "problems_included", "overall_success_rate"],
        ascending=[False, False, False],
    ).reset_index(drop=True)
    panels_per_page = 9
    ncols = 3
    nrows = 3

    with PdfPages(out_pdf) as pdf:
        for start in range(0, len(valid), panels_per_page):
            chunk = valid.iloc[start : start + panels_per_page].reset_index(drop=True)
            fig, axes = plt.subplots(nrows, ncols, figsize=(15.0, 12.6), dpi=220, sharex=False, sharey=False)
            axes = np.asarray(axes).ravel()

            for ax, (_, row) in zip(axes, chunk.iterrows()):
                model_df = per_problem[
                    (per_problem["model_name"] == row["model"])
                    & (per_problem["model_config"] == row["model_config"])
                    & (per_problem["success_rate"] >= MIN_SUCCESS_RATE_FOR_HYP1)
                    & (per_problem["successes"] >= 1)
                ].copy()
                model_df = model_df[np.isfinite(model_df["t_human_seconds"])].copy()

                x = model_df["t_human_seconds"].to_numpy(dtype=float)
                y = model_df["tokens_per_success"].to_numpy(dtype=float)
                x_min = float(np.nanmin(x))
                x_max = float(np.nanmax(x))
                x_line = np.geomspace(x_min * 0.9, x_max * 1.1, 250)
                y_line = row["a"] * np.power(x_line, row["b"])

                ax.scatter(
                    x,
                    y,
                    s=44,
                    alpha=0.72,
                    color="#2E86AB",
                    edgecolors="white",
                    linewidths=0.35,
                )
                ax.plot(x_line, y_line, color="#C0392B", linewidth=2.1)
                ax.set_xscale("log")
                ax.set_yscale("log")
                ax.grid(True, which="both", axis="both", alpha=0.15)
                ax.set_title(SHORT_LABELS.get(row["model"], row["model"]), fontsize=11, fontweight="bold")
                ax.text(
                    0.03,
                    0.04,
                    f"{row['model_config']}\n"
                    f"a={row['a']:.2e}, b={row['b']:.3f}, $R^2$={row['r2']:.3f}\n"
                    f"{int(row['problems_included'])}/{int(row['problems_total'])} problems, "
                    f"{100.0 * row['overall_success_rate']:.1f}% success",
                    transform=ax.transAxes,
                    fontsize=7.9,
                    va="bottom",
                    ha="left",
                    color="#333333",
                    bbox={"facecolor": "white", "alpha": 0.75, "edgecolor": "none", "pad": 2.5},
                )

            for ax in axes[len(chunk) :]:
                ax.axis("off")

            fig.suptitle(
                supertitle
                or (
                    "Hypothesis T with t_human from the 5 fastest humans\n"
                    "Restricted to model-problem cells with success rate ≥ 50%"
                ),
                fontsize=16,
                fontweight="bold",
                y=0.995,
            )
            fig.supxlabel(r"Human solve time $t_{\mathrm{human}}$ (seconds)")
            fig.supylabel("AI generated-token cost per successful answer")
            fig.tight_layout()
            pdf.savefig(fig, bbox_inches="tight")
            plt.close(fig)


def build_metr_summary(attempts: pd.DataFrame, human_times: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    per_problem, _ = aggregate_attempts(attempts)
    per_problem = per_problem[~per_problem["model_name"].isin(EXCLUDE_METR_MODELS)].copy()

    rows: list[dict[str, object]] = []
    for (model_name, model_config), sub in per_problem.groupby(["model_name", "model_config"], sort=True):
        merged = sub.merge(human_times[["problem_number", "t_human_seconds", "t_human_hours"]], on="problem_number", how="inner")
        merged = merged[np.isfinite(merged["t_human_seconds"])].copy()
        if len(merged) == 0:
            continue

        fit = fit_metr_horizon(merged)
        total_attempts = int(merged["attempts"].sum())
        total_successes = int(merged["successes"].sum())

        rows.append(
            {
                "model_name": str(model_name),
                "model_config": str(model_config),
                "provider": model_config.split("/", 1)[0] if "/" in model_config else "other",
                "n_problems": int(merged["problem_number"].nunique()),
                "n_attempts": total_attempts,
                "n_successes": total_successes,
                "overall_success_rate": total_successes / total_attempts if total_attempts else float("nan"),
                "h50_hours": float(fit["h50_hours"]),
                "h80_hours": float(fit["h80_hours"]),
                "beta": float(fit["beta"]),
                "intercept": float(fit["intercept"]),
                "slope_log_t": float(fit["slope_log_t"]),
                "mcfadden_r2": float(fit["mcfadden_r2"]),
                "release_date": pd.Timestamp(MODEL_RELEASE_DATES[str(model_name)]),
                "short_label": SHORT_LABELS.get(str(model_name), str(model_name)),
            }
        )

    summary = pd.DataFrame(rows).sort_values(["h50_hours", "overall_success_rate"], ascending=[False, False]).reset_index(drop=True)
    return summary, per_problem


def main() -> None:
    attempts = load_upload_attempts(INPUT_JSONL)
    human_times = compute_t_human_fastest_five(FASTEST_SOLVERS_CSV, PROBLEM_RANGE)

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

    human_times_out = OUTPUT_DIR / "t_human_fastest_five_943_992.csv"
    hyp1_summary_out = OUTPUT_DIR / "hyp1_model_summary_fastest_five.csv"
    hyp1_table_out = OUTPUT_DIR / "hyp1_model_summary_table_fastest_five.txt"
    hyp1_pdf_out = OUTPUT_DIR / "hyp1_individual_model_plots_fastest_five.pdf"
    metr_summary_out = OUTPUT_DIR / "metr_model_horizons_fastest_five.csv"
    metr_horizon_out = OUTPUT_DIR / "metr_horizon_summary_euler_upload_fastest_five.pdf"
    metr_panels_out = OUTPUT_DIR / "metr_logistic_panels_euler_upload_fastest_five.pdf"
    metr_release_out = OUTPUT_DIR / "metr_release_date_intervals_euler_upload_fastest_five.pdf"

    human_times.to_csv(human_times_out, index=False)

    hyp1_summary, hyp1_per_problem = build_hyp1_summary(attempts, human_times)
    hyp1_summary.to_csv(hyp1_summary_out, index=False)
    write_hyp1_table_text(hyp1_summary, hyp1_table_out)
    make_hyp1_panels_pdf(hyp1_summary, hyp1_per_problem, hyp1_pdf_out)

    metr_summary, metr_per_problem = build_metr_summary(attempts, human_times)
    metr_summary.to_csv(metr_summary_out, index=False)
    make_metr_horizon_summary_plot(metr_summary, metr_horizon_out)
    make_metr_logistic_panels_pdf(metr_summary, metr_per_problem, human_times, metr_panels_out)
    make_metr_release_date_interval_plot(metr_summary, metr_release_out)

    print(f"Loaded {len(attempts)} attempt rows across {attempts['problem_number'].nunique()} problems.")
    print("Human-time convention: geometric mean of the 5 fastest humans per problem.")
    print(f"Wrote: {human_times_out}")
    print(f"Wrote: {hyp1_summary_out}")
    print(f"Wrote: {hyp1_table_out}")
    print(f"Wrote: {hyp1_pdf_out}")
    print(f"Wrote: {metr_summary_out}")
    print(f"Wrote: {metr_horizon_out}")
    print(f"Wrote: {metr_panels_out}")
    print(f"Wrote: {metr_release_out}")


if __name__ == "__main__":
    main()


==> anc/run_fastest_five_hyp2.py <==
#!/usr/bin/env python3
"""
Run the notebook-style Hypothesis 2 analysis with t_human from the 5 fastest humans.

This reproduces the 6-bin semilog success-vs-human-time analysis using:
- euler_upload.jsonl
- fastest_solvers_943_992.csv

Outputs are written to:
  t_human_fastest_five/hyp2_6bins_fastest_five/
"""

from __future__ import annotations

import math
import os
import re
from dataclasses import dataclass
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from scipy import stats

from run_fastest_five_analysis import compute_t_human_fastest_five, load_upload_attempts


matplotlib.rcParams["pdf.fonttype"] = 42

INPUT_JSONL = ROOT / "euler_upload.jsonl"
FASTEST_SOLVERS_CSV = ROOT / "fastest_solvers_943_992.csv"
OUTPUT_DIR = ROOT / "t_human_fastest_five" / "hyp2_6bins_fastest_five"

PROBLEM_RANGE = range(943, 993)
NUM_BINS = 6
DROP_ZERO_BINS = True
BIN_SUCCESS_WEIGHTING = "per_problem"
X_UNIT = "hours"


@dataclass
class Hyp2Bin:
    bin_number: int
    num_problems: int
    x_time_seconds: float
    x_time_unit: float
    y_success_percent: float
    problems: list[int]


def slugify(text: str) -> str:
    text = text.strip().lower()
    text = re.sub(r"[^a-z0-9]+", "_", text)
    return text.strip("_") or "model"


def geometric_mean_positive(values) -> float:
    arr = np.asarray(list(values), dtype=float)
    arr = arr[np.isfinite(arr)]
    if len(arr) == 0:
        return float("nan")
    if np.any(arr <= 0):
        raise ValueError("Geometric mean requires strictly positive values.")
    return float(np.exp(np.mean(np.log(arr))))


def unit_scale(unit: str) -> float:
    unit = unit.lower().strip()
    if unit == "seconds":
        return 1.0
    if unit == "minutes":
        return 60.0
    if unit == "hours":
        return 3600.0
    raise ValueError(f"Unknown unit: {unit}")


def aggregate_attempts(attempts: pd.DataFrame) -> pd.DataFrame:
    per_problem = (
        attempts.groupby(["model_name", "model_config", "problem_number"], as_index=False)
        .agg(attempts=("correct", "size"), successes=("correct", "sum"))
        .sort_values(["model_name", "problem_number"])
        .reset_index(drop=True)
    )
    per_problem["success_rate"] = per_problem["successes"] / per_problem["attempts"]
    return per_problem


def split_into_bins_sorted(df: pd.DataFrame, num_bins: int) -> list[pd.DataFrame]:
    n = len(df)
    if n < num_bins:
        raise ValueError(f"Need at least {num_bins} rows to create bins; got {n}.")
    base = n // num_bins
    rem = n % num_bins
    out = []
    start = 0
    for i in range(num_bins):
        size = base + (1 if i < rem else 0)
        out.append(df.iloc[start : start + size].copy())
        start += size
    return out


def compute_hyp2_bins(
    per_problem: pd.DataFrame,
    human_times: pd.DataFrame,
    model_name: str,
    model_config: str,
    problem_range: range,
    num_bins: int,
    x_unit: str,
    weighting: str,
) -> list[Hyp2Bin]:
    p_min = min(problem_range)
    p_max = max(problem_range)
    df = per_problem[
        (per_problem["model_name"] == model_name)
        & (per_problem["model_config"] == model_config)
        & (per_problem["problem_number"] >= p_min)
        & (per_problem["problem_number"] <= p_max)
    ].copy()
    df = df.merge(human_times[["problem_number", "t_human_seconds"]], on="problem_number", how="left")
    df = df[np.isfinite(df["t_human_seconds"])].copy()
    df = df.sort_values("t_human_seconds", ascending=True).reset_index(drop=True)

    bins = split_into_bins_sorted(df, num_bins)
    scale = unit_scale(x_unit)
    out: list[Hyp2Bin] = []
    for i, b in enumerate(bins, start=1):
        t_seconds = b["t_human_seconds"].to_numpy(dtype=float)
        x_seconds = geometric_mean_positive(t_seconds)
        x_unit_value = x_seconds / scale

        if weighting == "per_problem":
            y = float(np.mean(b["success_rate"].to_numpy(dtype=float))) * 100.0
        elif weighting == "per_attempt":
            y = float(b["successes"].sum() / max(1, b["attempts"].sum())) * 100.0
        else:
            raise ValueError(f"Unknown weighting: {weighting}")

        out.append(
            Hyp2Bin(
                bin_number=i,
                num_problems=int(len(b)),
                x_time_seconds=float(x_seconds),
                x_time_unit=float(x_unit_value),
                y_success_percent=float(y),
                problems=[int(p) for p in b["problem_number"].tolist()],
            )
        )
    return out


def fit_log_linear(x: np.ndarray, y_percent: np.ndarray) -> tuple[float, float, float]:
    x = np.asarray(x, dtype=float)
    y = np.asarray(y_percent, dtype=float)
    mask = np.isfinite(x) & np.isfinite(y) & (y > 0)
    x = x[mask]
    y = y[mask]
    if len(x) < 2:
        return float("nan"), float("nan"), float("nan")
    ly = np.log(y)
    slope, intercept, r_value, _, _ = stats.linregress(x, ly)
    return float(slope), float(intercept), float(r_value ** 2)


def fit_log_proportional(
    x: np.ndarray,
    y_percent: np.ndarray,
    anchor_y_percent: float = 100.0,
) -> tuple[float, float]:
    """One-parameter fit log(y) = log(anchor) + c*x.

    Used for the Hypothesis P ansatz p_success = anchor^? * exp(c * t_human),
    with the anchor fixed at y(0)=100 percent (probability 1). Returns
    (slope, r2) where r2 is 1 - SS_res/SS_tot relative to the mean of log(y),
    so it is comparable in spirit to the two-parameter R^2.
    """
    x = np.asarray(x, dtype=float)
    y = np.asarray(y_percent, dtype=float)
    mask = np.isfinite(x) & np.isfinite(y) & (y > 0)
    x = x[mask]
    y = y[mask]
    if len(x) < 1:
        return float("nan"), float("nan")
    ly = np.log(y)
    anchor = math.log(anchor_y_percent)
    sum_x2 = float(np.sum(x * x))
    if sum_x2 == 0.0:
        return float("nan"), float("nan")
    slope = float(np.sum(x * (ly - anchor)) / sum_x2)
    pred = anchor + slope * x
    ss_res = float(np.sum((ly - pred) ** 2))
    ss_tot = float(np.sum((ly - np.mean(ly)) ** 2))
    r2 = 1.0 - ss_res / ss_tot if ss_tot > 0 else float("nan")
    return slope, float(r2)


def create_hyp2_figure(
    model_name: str,
    model_config: str,
    bins: list[Hyp2Bin],
    x_unit: str,
    drop_zero_bins: bool,
) -> tuple[plt.Figure, dict[str, float]]:
    x = np.array([b.x_time_unit for b in bins], dtype=float)
    y = np.array([b.y_success_percent for b in bins], dtype=float)

    keep = y > 0 if drop_zero_bins else np.isfinite(y)
    x_fit = x[keep]
    y_fit = y[keep]

    slope, intercept, r2 = fit_log_linear(x_fit, y_fit)
    y0 = float(np.exp(intercept)) if np.isfinite(intercept) else float("nan")

    t50 = float("nan")
    half_life = float("nan")
    if np.isfinite(slope) and slope < 0:
        half_life = -math.log(2.0) / slope
        t50_candidate = (math.log(50.0) - intercept) / slope
        if np.isfinite(t50_candidate):
            t50 = float(t50_candidate)

    fig, ax = plt.subplots(figsize=(12, 8), dpi=250)

    if np.isfinite(slope):
        x_line = np.linspace(0.0, float(np.max(x) * 1.05), 220)
        y_line = np.exp(slope * x_line + intercept)
        ax.plot(x_line, y_line, color="#D94841", linewidth=2.4, label="Fit")
        y_line_positive = y_line[np.isfinite(y_line) & (y_line > 0)]
    else:
        y_line_positive = np.array([], dtype=float)

    ax.scatter(
        x,
        y,
        s=90,
        color="#2E86AB",
        edgecolors="white",
        linewidths=0.5,
        zorder=3,
        label="Bin means",
    )

    for b in bins:
        ax.annotate(
            f"{b.bin_number}",
            (b.x_time_unit, b.y_success_percent),
            textcoords="offset points",
            xytext=(0, 8),
            ha="center",
            fontsize=9,
            color="#333333",
        )

    y_positive = y[np.isfinite(y) & (y > 0)]
    y_min_data = float(np.min(y_positive)) if len(y_positive) else 1.0
    y_max_candidates = [float(np.max(y_positive))] if len(y_positive) else [100.0]
    if len(y_line_positive):
        y_max_candidates.append(float(np.max(y_line_positive)))
    y_min_plot = max(0.8, y_min_data * 0.82)
    y_max_plot = min(105.0, max(y_max_candidates) * 1.08)
    y_max_plot = max(y_max_plot, min(105.0, y_min_plot * 1.8))

    ax.set_yscale("log")
    ax.set_ylim(y_min_plot, y_max_plot)
    ax.set_xlabel(f"Human solve time ({x_unit})")
    ax.set_ylabel("Success rate (%)")
    ax.set_title(
        f"Hypothesis 2 with t_human from the 5 fastest humans ({NUM_BINS} bins)\n"
        f"Model: {model_name}",
        fontsize=15,
        fontweight="bold",
        pad=18,
    )
    ax.grid(True, which="both", axis="both", alpha=0.18)
    ax.legend(frameon=False)

    metrics = [
        f"config: {model_config}",
        f"problems in analysis: {len(bins) and sum(b.num_problems for b in bins)}",
        f"overall success: {np.nanmean(y) / 100.0:.1%}",
    ]
    if np.isfinite(r2):
        metrics.append(f"R^2 = {r2:.3f}")
    if np.isfinite(y0):
        metrics.append(f"y(0h) = {y0:.2f}%")
    if np.isfinite(t50):
        metrics.append(f"50% horizon: {t50:.2f} {x_unit}")
    if np.isfinite(half_life):
        metrics.append(f"half-life: {half_life:.2f} {x_unit}")

    ax.text(
        0.03,
        0.03,
        "\n".join(metrics),
        transform=ax.transAxes,
        fontsize=9,
        va="bottom",
        ha="left",
        bbox={"facecolor": "white", "alpha": 0.78, "edgecolor": "none", "pad": 3},
    )

    summary = {
        "slope": slope,
        "intercept": intercept,
        "r2": r2,
        "y0_percent": y0,
        "t50_x": t50,
        "half_life_x": half_life,
    }
    return fig, summary


def create_overlay_figure(summary_df: pd.DataFrame, x_unit: str) -> plt.Figure:
    fig, ax = plt.subplots(figsize=(13, 9), dpi=250)
    colors = plt.get_cmap("tab20")(np.linspace(0, 1, max(20, len(summary_df))))

    for color, (_, row) in zip(colors, summary_df.iterrows()):
        bins = row["bins"]
        x = np.array([b.x_time_unit for b in bins], dtype=float)
        y = np.array([b.y_success_percent for b in bins], dtype=float)
        keep = y > 0 if DROP_ZERO_BINS else np.isfinite(y)
        x_fit = x[keep]
        y_fit = y[keep]
        slope = float(row["slope"])
        intercept = float(row["intercept"])

        ax.scatter(x, y, s=24, color=color, alpha=0.45)
        if np.isfinite(slope):
            x_line = np.linspace(0.0, float(np.max(x) * 1.05), 220)
            y_line = np.exp(slope * x_line + intercept)
            ax.plot(x_line, y_line, color=color, linewidth=2.0, label=str(row["model"]))

    ax.set_yscale("log")
    ax.set_ylim(1.0, 105.0)
    ax.set_xlabel(f"Human solve time ({x_unit})")
    ax.set_ylabel("Success rate (%)")
    ax.set_title(
        f"Hypothesis 2 overlay with t_human from the 5 fastest humans ({NUM_BINS} bins)\n"
        "Problem range: 943-992",
        fontsize=15,
        fontweight="bold",
        pad=18,
    )
    ax.grid(True, which="both", axis="both", alpha=0.18)
    ax.legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False, fontsize=9)
    fig.tight_layout()
    return fig


def main() -> None:
    attempts = load_upload_attempts(INPUT_JSONL)
    human_times = compute_t_human_fastest_five(FASTEST_SOLVERS_CSV, PROBLEM_RANGE)
    per_problem = aggregate_attempts(attempts)

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    individual_dir = OUTPUT_DIR / "individual_pdfs"
    individual_dir.mkdir(parents=True, exist_ok=True)

    summary_rows: list[dict[str, object]] = []
    models = (
        per_problem.groupby(["model_name", "model_config"], as_index=False)
        .agg(total_attempts=("attempts", "sum"), total_successes=("successes", "sum"))
        .sort_values(["total_attempts", "total_successes"], ascending=[False, False])
        .reset_index(drop=True)
    )

    for _, row in models.iterrows():
        model_name = str(row["model_name"])
        model_config = str(row["model_config"])
        bins = compute_hyp2_bins(
            per_problem,
            human_times,
            model_name,
            model_config,
            PROBLEM_RANGE,
            NUM_BINS,
            X_UNIT,
            BIN_SUCCESS_WEIGHTING,
        )
        overall_success = float(row["total_successes"] / row["total_attempts"]) if row["total_attempts"] else float("nan")
        summary_rows.append(
            {
                "model": model_name,
                "model_config": model_config,
                "analysis_problems": int(sum(b.num_problems for b in bins)),
                "analysis_attempts": int(row["total_attempts"]),
                "analysis_successes": int(row["total_successes"]),
                "overall_success_rate": overall_success,
                "bins": bins,
            }
        )

    summary_df = pd.DataFrame(summary_rows).sort_values(
        ["analysis_problems", "analysis_attempts", "analysis_successes"],
        ascending=[False, False, False],
    ).reset_index(drop=True)

    packet_out = OUTPUT_DIR / "hyp2_6bins_packet_euler_upload_fastest_five.pdf"
    with PdfPages(packet_out) as packet:
        for idx, row in summary_df.iterrows():
            model_name = str(row["model"])
            model_config = str(row["model_config"])
            bins = row["bins"]
            fig, metrics = create_hyp2_figure(model_name, model_config, bins, X_UNIT, DROP_ZERO_BINS)
            out_pdf = individual_dir / f"hyp2_success_{NUM_BINS}bins_{slugify(model_name)}.pdf"
            fig.savefig(out_pdf, bbox_inches="tight")
            packet.savefig(fig, bbox_inches="tight")
            plt.close(fig)

            summary_df.at[idx, "slope"] = metrics["slope"]
            summary_df.at[idx, "intercept"] = metrics["intercept"]
            summary_df.at[idx, "r2"] = metrics["r2"]
            summary_df.at[idx, "y0_percent"] = metrics["y0_percent"]
            summary_df.at[idx, "t50_x"] = metrics["t50_x"]
            summary_df.at[idx, "half_life_x"] = metrics["half_life_x"]
            summary_df.at[idx, "x_unit"] = X_UNIT
            summary_df.at[idx, "plot_pdf"] = str(out_pdf)

        overlay_fig = create_overlay_figure(summary_df, X_UNIT)
        overlay_out = OUTPUT_DIR / "hyp2_6bins_overlay_euler_upload_fastest_five.pdf"
        overlay_fig.savefig(overlay_out, bbox_inches="tight")
        packet.savefig(overlay_fig, bbox_inches="tight")
        plt.close(overlay_fig)

    summary_out = OUTPUT_DIR / "hyp2_6bins_summary_euler_upload_fastest_five.csv"
    summary_df.drop(columns=["bins"]).to_csv(summary_out, index=False)

    print(f"Loaded {len(attempts)} attempt rows across {attempts['problem_number'].nunique()} problems.")
    print("Human-time convention: geometric mean of the 5 fastest humans per problem.")
    print(f"Wrote: {summary_out}")
    print(f"Wrote: {overlay_out}")
    print(f"Wrote: {packet_out}")
    print(f"Wrote individual PDFs to: {individual_dir}")


if __name__ == "__main__":
    main()


==> anc/run_old_thuman_hyp1_upload.py <==
#!/usr/bin/env python3
"""
Run Hypothesis 1 on euler_upload.jsonl using the "old" t_human convention:

- Relevant solvers are users with recorded solve times for >= 10 distinct
  problems in 943-992.
- t_human(problem) is the geometric mean of all relevant solvers' times on that
  problem.

Unlike the original paper-range analysis, this uses all available upload
problems per model.

Outputs are written to:
  t_human_fastest_five/old_thuman_hyp1/
"""

from __future__ import annotations

from pathlib import Path

from compute_metr_time_horizons import compute_t_human_from_fastest_solvers
from run_fastest_five_analysis import (
    FASTEST_SOLVERS_CSV,
    INPUT_JSONL,
    MIN_SUCCESS_RATE_FOR_HYP1,
    PROBLEM_RANGE,
    build_hyp1_summary,
    load_upload_attempts,
    write_hyp1_table_text,
)
from run_fastest_five_analysis import make_hyp1_panels_pdf as _make_hyp1_panels_pdf


def make_hyp1_panels_pdf(summary, per_problem, out_pdf):
    return _make_hyp1_panels_pdf(
        summary,
        per_problem,
        out_pdf,
        supertitle=(
            "Hypothesis 1 with t_human from all eligible participants\n"
            "Relevant solvers: users with at least 10 solved problems in 943-992; "
            "t_human is their per-problem geometric mean"
        ),
    )


ROOT = Path(__file__).resolve().parent
OUTPUT_DIR = ROOT / "t_human_fastest_five" / "old_thuman_hyp1"
T_HUMAN_THRESHOLD = 10


def main() -> None:
    attempts = load_upload_attempts(INPUT_JSONL)
    human_times = compute_t_human_from_fastest_solvers(
        FASTEST_SOLVERS_CSV,
        analysis_range=PROBLEM_RANGE,
        selection_range=PROBLEM_RANGE,
        threshold=T_HUMAN_THRESHOLD,
    )

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

    human_times_out = OUTPUT_DIR / "t_human_old_eligible_943_992.csv"
    hyp1_summary_out = OUTPUT_DIR / "hyp1_model_summary_old_thuman.csv"
    hyp1_table_out = OUTPUT_DIR / "hyp1_model_summary_table_old_thuman.txt"
    hyp1_pdf_out = OUTPUT_DIR / "hyp1_individual_model_plots_old_thuman.pdf"

    human_times.to_csv(human_times_out, index=False)

    hyp1_summary, hyp1_per_problem = build_hyp1_summary(attempts, human_times)
    hyp1_summary.to_csv(hyp1_summary_out, index=False)
    write_hyp1_table_text(hyp1_summary, hyp1_table_out)
    make_hyp1_panels_pdf(hyp1_summary, hyp1_per_problem, hyp1_pdf_out)

    print(f"Loaded {len(attempts)} attempt rows across {attempts['problem_number'].nunique()} problems.")
    print(
        "Human-time convention: geometric mean of all eligible participants, "
        f"where eligibility is >= {T_HUMAN_THRESHOLD} solved problems in 943-992."
    )
    print(f"MIN_SUCCESS_RATE_FOR_HYP1 = {MIN_SUCCESS_RATE_FOR_HYP1}")
    print(f"Wrote: {human_times_out}")
    print(f"Wrote: {hyp1_summary_out}")
    print(f"Wrote: {hyp1_table_out}")
    print(f"Wrote: {hyp1_pdf_out}")


if __name__ == "__main__":
    main()

